Exotic branes and mixed-symmetry potentials I: predictions from $E_{11}$ symmetry

Type II string theory or M-theory contains a broad spectrum of gauge potentials. In addition to the standard $p$-form potentials, various mixed-symmetry potentials have been predicted, which may couple to exotic branes with non-standard tensions. Together with $p$-forms, mixed-symmetry potentials turn out to be essential to build the multiplets of the U-duality symmetry in each dimension. In this paper, we systematically determine the set of mixed-symmetry potentials and exotic branes on the basis of the $E_{11}$ conjecture. We also study the decompositions of U-duality multiplets into T-duality multiplets and determine which mixed-symmetry tensors are contained in each of the U-/T-duality multiplets.

==> anc/SUSY-potential_v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    416912,       9225]
NotebookOptionsPosition[    385179,       8854]
NotebookOutlinePosition[    385536,       8870]
CellTagsIndexPosition[    385493,       8867]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"Weyl", " ", "orbit", " ", "of", " ", "SUSY", " ", "potentials"}], 
  "Section"]], "Input",
 CellChangeTimes->{{3.7719076745449867`*^9, 3.7719077019196453`*^9}, {
  3.772281759683341*^9, 
  3.7722817652898517`*^9}},ExpressionUUID->"69761ffe-a581-4207-9157-\
a789617da0a1"],

Cell[TextData[{
 StyleBox["Please specify the ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["maximal level n",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" (cut = n)",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7730305879277234`*^9, 3.7730306040626097`*^9}, {
   3.7730323382631173`*^9, 3.773032355370347*^9}, 3.7731252715505114`*^9, 
   3.7731258948626666`*^9},ExpressionUUID->"6e01178a-5975-4efa-b25c-\
4767918f2e6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cut", "=", "11"}], ";"}]], "Input",
 CellChangeTimes->{{3.7731252569027033`*^9, 3.7731252603454714`*^9}, {
  3.7731254983252854`*^9, 3.773125498474889*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"527caa62-6703-4e0c-b3fb-cbb78338bcb0"],

Cell[TextData[StyleBox["and evaluate the following commands:",
 FontSize->18,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.773125274626361*^9, 
  3.7731252887485285`*^9}},ExpressionUUID->"c411112a-b4fb-4ced-9c57-\
a424f2a33fb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Init", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"one", "[", "x_Integer", "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"x", "\[GreaterEqual]", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"one", "[", "0", "]"}], ":=", "REMOVE"}], ";", 
  RowBox[{
   RowBox[{"ff", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"_Integer", "*", "REMOVE"}], ",", "b___"}], "]"}], ":=", 
   RowBox[{"ff", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ff", "[", 
    RowBox[{"a___", ",", "REMOVE", ",", "b___"}], "]"}], ":=", 
   RowBox[{"ff", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ff", "[", "a___Integer", "]"}], ":=", 
   RowBox[{"{", "a", "}"}]}], ";", 
  RowBox[{
   RowBox[{"ind", "[", "x_List", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "10"}], ",", 
     RowBox[{"ff", "@@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"one", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Drop", "[", 
               RowBox[{"x", ",", "1"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{"Drop", "[", 
               RowBox[{"x", ",", "1"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{
              RowBox[{"Length", "[", "x", "]"}], "-", "2"}]}], "}"}]}], "]"}],
          "*", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"Length", "[", "x", "]"}], "-", "2"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Length", "[", "x", "]"}], "-", "1"}], "}"}]}], "]"}]}], 
     ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"ff", "@@", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"one", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Drop", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"Drop", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{
                RowBox[{"Length", "[", "x", "]"}], "-", "2"}]}], "}"}]}], 
            "]"}], "*", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"Length", "[", "x", "]"}], "-", "2"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", "x", "]"}], "-", "1"}], "}"}]}], "]"}]}]}],
       "]"}]}], "]"}]}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"Tdone", ",", "Sdone", ",", "TT"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Tdone", "[", "a_List", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Sdone", "[", "a_List", "]"}], "=", "0"}], ";", 
  RowBox[{"extra", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Tdone", "[", 
    RowBox[{"{", "1", "}"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"gg", "[", 
    RowBox[{"a__Integer", ",", "0"}], "]"}], ":=", 
   RowBox[{"gg", "[", "a", "]"}]}], ";", 
  RowBox[{
   RowBox[{"gg", "[", "a__Integer", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", "a", "}"}], "/;", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"{", "a", "}"}], ",", "1"}], "]"}], "\[Equal]", 
       RowBox[{"Reverse", "[", 
        RowBox[{"Sort", "[", 
         RowBox[{"Drop", "[", 
          RowBox[{
           RowBox[{"{", "a", "}"}], ",", "1"}], "]"}], "]"}], "]"}]}], ")"}], 
     "&&", 
     RowBox[{"Not", "[", 
      RowBox[{"Or", "@@", 
       RowBox[{"Negative", "[", 
        RowBox[{"{", "a", "}"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"TD", "[", 
    RowBox[{"x_Integer", ",", "a_List"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", "x"}], "\[GreaterEqual]", "0"}], 
     ",", 
     RowBox[{"gg", "@@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
        RowBox[{
         RowBox[{"PadRight", "[", 
          RowBox[{
           RowBox[{"Drop", "[", 
            RowBox[{"a", ",", "1"}], "]"}], ",", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", "extra"}]}], "]"}], "-", 
         RowBox[{"PadRight", "[", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"1", ",", "x"}], "]"}], ",", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", "extra"}]}], "]"}], "+", 
         RowBox[{"PadRight", "[", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "x"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", "extra"}]}], "]"}]}]}], 
       "]"}]}], ",", "Nothing"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"TT", "[", "a_List", "]"}], ":=", 
   RowBox[{
    RowBox[{"TT", "[", "a", "]"}], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Or", "[", 
       RowBox[{
        RowBox[{"a", "\[Equal]", 
         RowBox[{"{", "1", "}"}]}], ",", 
        RowBox[{"a", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a", "\[Equal]", 
         RowBox[{"{", "1", "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", "Nothing"}], "]"}], ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TD", "[", 
          RowBox[{"#", ",", "a"}], "]"}], "&"}], ",", 
        RowBox[{"ind", "[", "a", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"DT0", "[", "x_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"list", ",", "n"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ";", 
      RowBox[{
       RowBox[{"list", "[", "0", "]"}], "=", 
       RowBox[{"{", 
        RowBox[{"{", "0", "}"}], "}"}]}], ";", 
      RowBox[{
       RowBox[{"list", "[", "1", "]"}], "=", 
       RowBox[{"{", "x", "}"}]}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{
          RowBox[{"list", "[", "n", "]"}], "\[Equal]", 
          RowBox[{"list", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"list", "[", 
           RowBox[{"n", "+", "1"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{"TT", ",", 
               RowBox[{"Flatten", "[", 
                RowBox[{
                 RowBox[{"Map", "[", 
                  RowBox[{"TT", ",", 
                   RowBox[{"list", "[", "n", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}], "]"}], ",", "1"}], "]"}], "]"}]}], ";", 
         RowBox[{"n", "++"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Tdone", "[", 
          RowBox[{
           RowBox[{"list", "[", "n", "]"}], "[", 
           RowBox[{"[", "jj", "]"}], "]"}], "]"}], "=", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"list", "[", "n", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"list", "[", "n", "]"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"DT", "[", "x_List", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tdone", "[", "x", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"DT0", "[", "x", "]"}], ",", 
     RowBox[{"{", "x", "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"CUT", "[", "a__Integer", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"Or", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", "a", "}"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ">", "cut"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "a", "}"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}]}], "]"}], ",", 
     "Nothing", ",", 
     RowBox[{"{", "a", "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"SS0", "[", "a_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Sdone", "[", "a", "]"}], "=", "1"}], ";", 
      RowBox[{"CUT", "@@", 
       RowBox[{"(", 
        RowBox[{"a", "+", 
         RowBox[{"PadRight", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"Total", "[", 
               RowBox[{"Drop", "[", 
                RowBox[{"a", ",", "1"}], "]"}], "]"}], "2"], "-", 
             RowBox[{"2", 
              RowBox[{"a", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"Length", "[", "a", "]"}]}], "]"}]}], ")"}]}]}]}], "]"}]}],
   ";", 
  RowBox[{
   RowBox[{"SS", "[", "a_List", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sdone", "[", "a", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"SS0", "[", "a", "]"}], ",", "a"}], "]"}]}], ";", 
  RowBox[{"PotName", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"FromCharacterCode", ",", 
       RowBox[{"Range", "[", 
        RowBox[{"65", ",", 
         RowBox[{"65", "+", "25"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<A^{(\>\"", ",", 
          RowBox[{"ToString", "[", "#", "]"}], ",", "\"\<)}\>\""}], "]"}], 
        "&"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"25", ",", "50"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Dynk", "[", "x_List", "]"}], ":=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\<[\>\"", ",", 
     RowBox[{"StringDelete", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<{\>\"", ",", "\"\<}\>\"", ",", "\"\< \>\""}], "}"}]}], 
      "]"}], ",", "\"\<]\>\""}], "]"}]}], ";", 
  RowBox[{"Disp", "=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"#", ",", "1"}], "]"}], "\[Equal]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"(", 
       RowBox[{"Subscript", "[", 
        RowBox[{
         RowBox[{"PotNameD", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", "2"}], "]"}], "]"}], ",", 
         "0"}], "]"}], ")"}], ",", 
      RowBox[{"(", 
       RowBox[{"Subscript", "[", 
        RowBox[{
         RowBox[{"PotNameD", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", "2"}], "]"}], "]"}], ",", 
         RowBox[{"StringDelete", "[", 
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{"Drop", "[", 
             RowBox[{"#", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\"\<{\>\"", ",", "\"\<}\>\"", ",", "\"\< \>\""}], 
            "}"}]}], "]"}]}], "]"}], ")"}]}], "]"}], "&"}]}], ";", 
  RowBox[{
   RowBox[{"PotA", "[", "x_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rr1", ",", "rr2", ",", "rr3"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rr1", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"SortBy", "[", 
           RowBox[{
            RowBox[{"DT0", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"#", ",", "1"}], "]"}], "]"}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SortBy", "[", 
           RowBox[{
            RowBox[{"DT0", "[", 
             RowBox[{
              RowBox[{"TT", "[", "x", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"#", ",", "1"}], "]"}], "]"}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";", 
      RowBox[{"rr2", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"Drop", "[", 
               RowBox[{
                RowBox[{"rr1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", 
              "#"}], "]"}], "&"}], ",", 
           RowBox[{"Reverse", "[", 
            RowBox[{"Range", "[", "9", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"Drop", "[", 
               RowBox[{
                RowBox[{"rr1", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], ",", 
              "#"}], "]"}], "&"}], ",", 
           RowBox[{"Reverse", "[", 
            RowBox[{"Range", "[", "9", "]"}], "]"}]}], "]"}]}], "}"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Drop", "[", 
          RowBox[{
           RowBox[{"rr2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}], "\[Equal]", 
         RowBox[{"Drop", "[", 
          RowBox[{
           RowBox[{"rr2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "18", ",", "Blue"}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<You consider \>\"", ",", 
              RowBox[{"Disp", "[", "x", "]"}], ",", 
              "\"\< in type IIA theory.\>\""}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "18", ",", "Blue"}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "\"\<This potential is contained in the O(10,10) rep. with \
Dynkin label \>\"", ",", 
              RowBox[{"Dynk", "[", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"rr2", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr2", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "}"}]}], "]"}], "]"}],
               ",", "\"\<.\>\""}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<The list of type IIA potentials in this multiplet is as \
follows (\>\"", ",", "18", ",", "Blue"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{"rr1", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "18", ",", 
             "Red"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\< potentials):\>\"", ",", "18", ",", "Blue"}], 
            "]"}]}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"Map", "[", 
           RowBox[{"Disp", ",", 
            RowBox[{"DT0", "[", 
             RowBox[{"rr1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<The list of type IIB potentials in this multiplet is as \
follows (\>\"", ",", "18", ",", "Blue"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{"rr1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "18", ",", 
             "Red"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\< potentials):\>\"", ",", "18", ",", "Blue"}], 
            "]"}]}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"Map", "[", 
           RowBox[{"Disp", ",", 
            RowBox[{"DT0", "[", 
             RowBox[{"rr1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], "]"}]}], ",", 
        RowBox[{"Print", "[", "\"\<Error\>\"", "]"}]}], "]"}]}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"PotB", "[", "x_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rr1", ",", "rr2", ",", "rr3"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rr1", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"SortBy", "[", 
           RowBox[{
            RowBox[{"DT0", "[", 
             RowBox[{
              RowBox[{"TT", "[", "x", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"#", ",", "1"}], "]"}], "]"}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"SortBy", "[", 
           RowBox[{
            RowBox[{"DT0", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"#", ",", "1"}], "]"}], "]"}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";", 
      RowBox[{"rr2", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"Drop", "[", 
               RowBox[{
                RowBox[{"rr1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", 
              "#"}], "]"}], "&"}], ",", 
           RowBox[{"Reverse", "[", 
            RowBox[{"Range", "[", "9", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"Drop", "[", 
               RowBox[{
                RowBox[{"rr1", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], ",", 
              "#"}], "]"}], "&"}], ",", 
           RowBox[{"Reverse", "[", 
            RowBox[{"Range", "[", "9", "]"}], "]"}]}], "]"}]}], "}"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Drop", "[", 
          RowBox[{
           RowBox[{"rr2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}], "\[Equal]", 
         RowBox[{"Drop", "[", 
          RowBox[{
           RowBox[{"rr2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "18", ",", "Blue"}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<You consider \>\"", ",", 
              RowBox[{"Disp", "[", "x", "]"}], ",", 
              "\"\< in type IIB theory.\>\""}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Print", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"#", ",", "18", ",", "Blue"}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "\"\<This potential is contained in the O(10,10) rep. with \
Dynkin label \>\"", ",", 
              RowBox[{"Dynk", "[", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"rr2", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr2", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "}"}]}], "]"}], "]"}],
               ",", "\"\<.\>\""}], "}"}]}], "]"}]}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<The list of type IIA potentials in this multiplet is as \
follows (\>\"", ",", "18", ",", "Blue"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{"rr1", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "18", ",", 
             "Red"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\< potentials):\>\"", ",", "18", ",", "Blue"}], 
            "]"}]}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"Map", "[", 
           RowBox[{"Disp", ",", 
            RowBox[{"DT0", "[", 
             RowBox[{"rr1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<The list of type IIB potentials in this multiplet is as \
follows (\>\"", ",", "18", ",", "Blue"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{"rr1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", "18", ",", 
             "Red"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\< potentials):\>\"", ",", "18", ",", "Blue"}], 
            "]"}]}], "]"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"Map", "[", 
           RowBox[{"Disp", ",", 
            RowBox[{"DT0", "[", 
             RowBox[{"rr1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], "]"}]}], ",", 
        RowBox[{"Print", "[", "\"\<Error\>\"", "]"}]}], "]"}]}]}], 
    "]"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.7716679474516687`*^9, 3.771667987480203*^9}, {
   3.771670364137123*^9, 3.771670365433614*^9}, {3.771675186389473*^9, 
   3.7716751875579915`*^9}, {3.771675980383611*^9, 3.7716759906411285`*^9}, {
   3.7716761836538296`*^9, 3.771676187432892*^9}, {3.771677517550618*^9, 
   3.7716775195286117`*^9}, {3.771678022352154*^9, 3.7716780228014092`*^9}, 
   3.7717645764234667`*^9, {3.7717659698203397`*^9, 3.77176598173213*^9}, {
   3.771801463011694*^9, 3.7718014825776515`*^9}, 3.7718958367265882`*^9, {
   3.771898002174695*^9, 3.771898002475542*^9}, {3.7719105319500246`*^9, 
   3.7719105320898*^9}, {3.771912161364954*^9, 3.771912165537322*^9}, {
   3.7719124051627636`*^9, 3.7719124055064135`*^9}, {3.771912579712728*^9, 
   3.771912579947048*^9}, {3.771912730328706*^9, 3.7719127591665745`*^9}, {
   3.771912877566826*^9, 3.7719128782541647`*^9}, {3.7722557905864983`*^9, 
   3.7722557949019566`*^9}, {3.772269118185829*^9, 3.772269155126096*^9}, {
   3.772277526435317*^9, 3.7722775278207226`*^9}, {3.7722797642030582`*^9, 
   3.772279764551625*^9}, {3.7722814992878666`*^9, 3.772281499737934*^9}, 
   3.772281533320139*^9, 3.772281665994507*^9, 3.772282288407047*^9, 
   3.7722829983006945`*^9, {3.772333904667177*^9, 3.7723339050571127`*^9}, 
   3.773030669668193*^9, {3.7730309727788343`*^9, 3.7730310284559712`*^9}, {
   3.773031087325563*^9, 3.7730310913976765`*^9}, {3.7730313621596956`*^9, 
   3.7730313670516443`*^9}, {3.7730315427059784`*^9, 
   3.7730315430849648`*^9}, {3.773031980436591*^9, 3.77303198954424*^9}, {
   3.773032069027693*^9, 3.7730321096790004`*^9}, {3.773032148187195*^9, 
   3.773032202688472*^9}, {3.773032772363407*^9, 3.773032772753364*^9}, {
   3.773033732323956*^9, 3.773033749549898*^9}, {3.7730337853461885`*^9, 
   3.7730339434704022`*^9}, {3.77303465876328*^9, 3.773034665806451*^9}, 
   3.7730347929154973`*^9, 3.7730348564061203`*^9, {3.7730364230762944`*^9, 
   3.7730365984882846`*^9}, {3.773036702824339*^9, 3.773036702980919*^9}, {
   3.773037772279024*^9, 3.773037796921137*^9}, {3.7730379361567774`*^9, 
   3.7730379535402975`*^9}, {3.773038030986226*^9, 3.773038035722561*^9}, {
   3.773098665104887*^9, 3.773098665493847*^9}, {3.7731107221844463`*^9, 
   3.7731107676109867`*^9}, 3.7731108181468396`*^9, {3.7731108589936247`*^9, 
   3.773110859130286*^9}, {3.7731108964415245`*^9, 3.7731109600185313`*^9}, {
   3.773111069666585*^9, 3.773111070057536*^9}, {3.7731252415048466`*^9, 
   3.773125265915578*^9}, {3.773126402164208*^9, 3.773126566800039*^9}, {
   3.773131092233942*^9, 3.7731311196895075`*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[9]:=",ExpressionUUID->"3a86beae-908d-4417-8e4e-ff1c45c5dc7d"],

Cell[TextData[{
 StyleBox["Please also evaluate",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" the following commands, which generate a list of type IIA/IIB \
potentials.\n",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["(It may take a long time. For \[OpenCurlyDoubleQuote]cut = 36\
\[CloseCurlyDoubleQuote], it may take several hours.)",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0.5, 0]]
}], "Text",
 CellChangeTimes->{{3.7730308673916163`*^9, 3.7730309088208146`*^9}, {
  3.7730318920897813`*^9, 3.7730319192910795`*^9}, {3.7730324272880564`*^9, 
  3.773032450567835*^9}, {3.773036332512463*^9, 3.773036347647972*^9}, {
  3.7731253068352766`*^9, 3.7731253097463837`*^9}, {3.773125903471648*^9, 
  3.7731259596454535`*^9}},ExpressionUUID->"b1fbddae-31dc-4f44-93ed-\
756ca4b77e0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"Tdone", ",", "Sdone"}], "]"}], ";", 
  RowBox[{
   RowBox[{"Tdone", "[", "a_List", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Sdone", "[", "a_List", "]"}], "=", "0"}], ";", 
  RowBox[{"extra", "=", "5"}], ";", 
  RowBox[{
   RowBox[{"Tdone", "[", 
    RowBox[{"{", "1", "}"}], "]"}], "=", "1"}], ";", 
  RowBox[{"fullB", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", ",", "g", ",", "iii"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "0", "]"}], "=", "Init"}], ";", 
      RowBox[{
       RowBox[{"f", "[", "1", "]"}], "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{"DT", ",", "Init"}], "]"}], ",", "1"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"g", "[", "1", "]"}], "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{"DT", ",", 
           RowBox[{"Map", "[", 
            RowBox[{"SS", ",", 
             RowBox[{"f", "[", "1", "]"}]}], "]"}]}], "]"}], ",", "1"}], 
        "]"}]}], ";", 
      RowBox[{"iii", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{
          RowBox[{"f", "[", "iii", "]"}], "\[Equal]", 
          RowBox[{"f", "[", 
           RowBox[{"iii", "-", "1"}], "]"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"iii", "+", "1"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"f", "[", "iii", "]"}], ",", 
             RowBox[{"g", "[", "iii", "]"}]}], "]"}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"iii", "+", "1"}], "]"}], "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"DT", ",", 
              RowBox[{"Map", "[", 
               RowBox[{"SS", ",", 
                RowBox[{"f", "[", 
                 RowBox[{"iii", "+", "1"}], "]"}]}], "]"}]}], "]"}], ",", 
            "1"}], "]"}]}], ";", 
         RowBox[{"iii", "++"}]}]}], "]"}], ";", 
      RowBox[{"f", "[", "iii", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"fullA", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{"TT", ",", "fullB"}], "]"}], ",", "1"}], "]"}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Alist", "[", "ll", "]"}], "=", 
     RowBox[{"Select", "[", 
      RowBox[{"fullA", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "ll"}], "&"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Blist", "[", "ll", "]"}], "=", 
     RowBox[{"Select", "[", 
      RowBox[{"fullB", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "ll"}], "&"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{"PotNameD", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"FromCharacterCode", ",", 
       RowBox[{"Range", "[", 
        RowBox[{"65", ",", 
         RowBox[{"65", "+", "25"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\"\<A\>\"", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<(\>\"", ",", 
           RowBox[{"ToString", "[", "#", "]"}], ",", "\"\<)\>\""}], "]"}]], 
        "&"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"25", ",", "50"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Alevel", "[", "l_", "]"}], ":=", 
   RowBox[{"Disp", "/@", 
    RowBox[{"Alist", "[", "l", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Blevel", "[", "l_", "]"}], ":=", 
   RowBox[{"Disp", "/@", 
    RowBox[{"Blist", "[", "l", "]"}]}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.773034314834135*^9, {3.773034357314015*^9, 3.7730343701197987`*^9}, {
   3.7730344972089987`*^9, 3.7730344975440736`*^9}, {3.7730377986554937`*^9, 
   3.773037802679738*^9}, 3.7731102555740247`*^9, 3.7731106243260965`*^9, 
   3.773111085602947*^9, {3.773126584079809*^9, 3.7731266099576178`*^9}, 
   3.7731266878663316`*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[3]:=",ExpressionUUID->"ab354ee6-3dd0-4396-9fbb-b994adb11d14"],

Cell[TextData[{
 StyleBox["The following command \[OpenCurlyDoubleQuote]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Alevel[n]",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["\[CloseCurlyDoubleQuote] generates a full list of type IIA \
potentials with",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" level n (1\[LessEqual] n \[LessEqual] cut)",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[":\n",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Example (level 1): Ramond-Ramond fields",
  FontSize->18,
  FontWeight->"Bold",
  FontVariations->{"Underline"->True},
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 CellChangeTimes->{
  3.773031458909004*^9, {3.7730317103626766`*^9, 3.7730317375669394`*^9}, {
   3.773032478599861*^9, 3.7730325441695433`*^9}, {3.773032601552143*^9, 
   3.773032635208127*^9}, {3.7730327114821897`*^9, 
   3.7730327177714005`*^9}},ExpressionUUID->"3400c71a-b45a-444c-a931-\
2879e1da3dd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Alevel", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.773031760258295*^9, 3.7730317624294624`*^9}, {
  3.773032545120002*^9, 3.7730325502533064`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"094b8550-e5d7-454a-a074-f5b71510f1ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"3\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"5\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"7\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"9\"\>"]}], "}"}]], "Output",
 CellChangeTimes->{3.7730317630877028`*^9, 3.7730378994638567`*^9, 
  3.7731105912335515`*^9, 3.7731108714702654`*^9, 3.773118844132901*^9, 
  3.7731266204346294`*^9, 3.773130946441519*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"1bddb180-c1b3-4b80-af01-25a5c911d875"]
}, Open  ]],

Cell[TextData[StyleBox["There are a huge number of potentials with level \
n=36:",
 FontSize->18,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7731098599123044`*^9, 3.7731098610284004`*^9}, {
   3.7731099096742268`*^9, 3.773109945329891*^9}, {3.773111136231608*^9, 
   3.7731111363841696`*^9}, 
   3.7731260024769526`*^9},ExpressionUUID->"0eba0a31-a510-4eb2-9d0c-\
5927ae659d72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Alevel", "[", "36", "]"}]], "Input",
 CellChangeTimes->{{3.773107782364214*^9, 3.7731077827232256`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"fb3ed6c3-f0f8-4e2d-b9a5-94aa9c48136c"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"9,9,9,9,9,9,9,9,9,9,9,8,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,9,9,9,9,9,9,9,8,8,7,7,5\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,9,9,9,9,9,9,9,9,7,7,6,6\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,9,9,9,9,8,8,8,8,7,7,6\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,9,9,8,8,8,8,7,7,7,7\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"9,9,9,9,9,8,8,8,8,8,8,8,7,6\"\>"], ",", 
           TemplateBox[{"1773561"},
            "OutputSizeLimit`Skeleton"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,8,2,2,\
2,2,2,2,2,1,1,1,1,1,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,8,4,4,\
3,2,1,1,1,1,1,1,1,1,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,8,6,2,\
2,2,2,1,1,1,1,1,1,1,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,9,4,3,\
2,2,2,1,1,1,1,1,1,1,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,9,2,\
1,1,1,1,1,1,1,1,1,1,1\"\>"]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{79., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{63., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 39, 32866909166401812934, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{63., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{50., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 39, 32866909166401812934, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{68., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{53., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 39, 32866909166401812934, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{123., {1., 13.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{123., {1., 13.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32866909166401812934 === $SessionID, 
   Out[39], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.77310783659718*^9, 3.773108100179452*^9, 
  3.7731092307973795`*^9, 3.773109269307414*^9, 3.7731188906162167`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"9bd46a91-478a-473c-96ff-7ca8a30d8cc0"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The following command \[OpenCurlyDoubleQuote]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Blevel[n]",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["\[CloseCurlyDoubleQuote] generates a full list of type IIB \
potentials with",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" level n (1\[LessEqual] n \[LessEqual] cut)",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[":\n",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Example (level 3): E(xotic) potentials",
  FontSize->18,
  FontWeight->"Bold",
  FontVariations->{"Underline"->True},
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 CellChangeTimes->{{3.773031776641491*^9, 3.773031781530421*^9}, 
   3.773032509422448*^9, {3.773032568521432*^9, 3.773032572696269*^9}, {
   3.773032641991989*^9, 
   3.773032707318351*^9}},ExpressionUUID->"b40c7fc3-c6ad-48eb-bb20-\
db0a18385ba2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Blevel", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.773031783166045*^9, 3.773031786249773*^9}, 
   3.773032242031416*^9, {3.7730322727592583`*^9, 3.7730322764882593`*^9}, 
   3.773032652569707*^9, {3.7731106308606243`*^9, 3.773110637346284*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ea2efc44-6745-45c8-bce4-7f94124a32d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"E\"\>", "\<\"8\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"8,2\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"8,4\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"8,6\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"8,8\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"9,2,1\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"9,4,1\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"9,6,1\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"9,8,1\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"10,2,2\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"10,4,2\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"10,6,2\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"10,8,2\"\>"], ",", 
   SubscriptBox["\<\"E\"\>", "\<\"10,10,2\"\>"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7730317868003283`*^9, 3.7730322422358418`*^9, {3.7730322729856243`*^9, 
   3.7730322769151173`*^9}, 3.7730326527272854`*^9, 3.7730379176811485`*^9, {
   3.7731106312475634`*^9, 3.773110637812039*^9}, 3.773110877025439*^9, 
   3.773118891430045*^9, 3.773126623316899*^9, 3.773130952206679*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"142d8dba-d6cd-4f8f-885b-da99179bfd88"]
}, Open  ]],

Cell[TextData[StyleBox["There are a huge number of potentials with level \
n=36:",
 FontSize->18,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{
  3.7731099950835404`*^9, {3.773111141718907*^9, 3.7731111418754883`*^9}, 
   3.7731260012343626`*^9},ExpressionUUID->"b75fa126-beea-4131-a43e-\
2afd5a152bcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Blevel", "[", "36", "]"}]], "Input",
 CellChangeTimes->{
  3.7731077633779507`*^9, {3.7731078510735064`*^9, 3.773107876764781*^9}, 
   3.7731080705227513`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"4bfb9d06-3e68-41f4-9a76-ec9a8c888a36"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,4\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,9,9,9,8,8,7,7,7\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,9,8,8,7,7,3\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,9,8,8,8,5,4\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,9,9,7,7,6,4\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,9,9,8,6,5,5\"\>"], ",", 
           TemplateBox[{"1773587"},
            "OutputSizeLimit`Skeleton"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,8,2,2,\
2,2,2,2,2,1,1,1,1,1,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,8,4,4,\
3,2,1,1,1,1,1,1,1,1,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,8,6,2,\
2,2,2,1,1,1,1,1,1,1,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,9,4,3,\
2,2,2,1,1,1,1,1,1,1,1\"\>"], ",", 
           SubscriptBox[
            
            SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,9,2,\
1,1,1,1,1,1,1,1,1,1,1\"\>"]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{68., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{79., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{63., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 32866909166401812934, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{63., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{50., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 32866909166401812934, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{68., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{68., {1., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 32866909166401812934, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{123., {1., 13.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32866909166401812934 === $SessionID, 
   Out[41], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.7731078011280165`*^9, 3.773107921692683*^9, 
  3.7731081362510033`*^9, 3.7731189289427447`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5a997708-9bff-4875-81b9-8958352b6a39"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"Supplement", " ", "for", " ", "Appendix", " ", "H"}], 
  "Section"]], "Input",
 CellChangeTimes->{{3.7730354915262756`*^9, 3.773035493385333*^9}, {
  3.7730356885921297`*^9, 3.7730356920399113`*^9}, {3.7730379015891743`*^9, 
  3.77303791484783*^9}},ExpressionUUID->"d7a84b2f-73f0-4e90-b394-\
0e2d47b0bbec"],

Cell[TextData[{
 StyleBox["If you want to know the details of the ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["omitted mixed-symmetry potentials",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" in ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Appendix H",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0.5, 0, 0.5]],
 StyleBox[", please use the following commands.\n",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Example:",
  FontSize->18,
  FontWeight->"Bold",
  FontVariations->{"Underline"->True},
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["\nLet\[CloseCurlyQuote] s consider the first O(10,10) multiplet \
with ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["level n=7",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" given in the Table in Appendix H.\nThe list of type IIA \
potentials are denoted as \[OpenCurlyDoubleQuote]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["I_ {10, 8, 2, 1}  [31]",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["\[CloseCurlyDoubleQuote].\nSince this has ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["level n=7",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[", here we denote it as  {",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["7",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[",",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" 10, 8, 2, 1",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["}.\nIn order to know the details of this multiplet, please \
evaluate the following command \[OpenCurlyDoubleQuote]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["PotA[{7, 10, 8, 2, 1}]",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["\[CloseCurlyDoubleQuote].",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.773031126413025*^9, 3.7730311702747765`*^9}, {
   3.773031260608218*^9, 3.7730312615905924`*^9}, 3.7730314051018767`*^9, {
   3.7730353722871227`*^9, 3.7730353866437335`*^9}, {3.7730357540221853`*^9, 
   3.7730357600660257`*^9}, {3.7730358160194197`*^9, 
   3.7730358727996025`*^9}},ExpressionUUID->"6a10f9b0-b02c-43e5-b2c8-\
c92bbc5f7a5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PotA", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "10", ",", "8", ",", "2", ",", "1"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7722775762962437`*^9, 3.772277612763511*^9}, {
  3.772278597315256*^9, 3.772278597677528*^9}, {3.772279551562257*^9, 
  3.772279561212652*^9}, {3.7722796252404747`*^9, 3.7722796274749784`*^9}, {
  3.7722796646033597`*^9, 3.7722796662672853`*^9}, {3.77227971171249*^9, 
  3.7722797227592154`*^9}, {3.772280541467293*^9, 3.7722805486870937`*^9}, {
  3.7722812674215517`*^9, 3.772281269787822*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ac410564-b796-4623-b9b8-3c6540567e51"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"You consider \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox[
    SubscriptBox["\<\"I\"\>", "\<\"10,8,2,1\"\>"],
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\" in type IIA theory.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["You consider ", 18, 
    RGBColor[0, 0, 1]], 
   Style[
    Subscript["I", "10,8,2,1"], 18, 
    RGBColor[0, 0, 1]], 
   Style[" in type IIA theory.", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.77233104772182*^9, {3.7730310794875207`*^9, 3.7730310962656593`*^9}, 
   3.773032009491899*^9, 3.773032120743572*^9, 3.773032210251361*^9, 
   3.7730341335393767`*^9, 3.773037969778879*^9, 3.7730380397727346`*^9, 
   3.7731102252022314`*^9, 3.7731109453048496`*^9, 3.7731189479608965`*^9, 
   3.773126629512334*^9, 3.77313095971869*^9, 3.773131127399744*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[10]:=",ExpressionUUID->"01f76155-d7a3-4683-8fb1-\
d3cc5fbd7997"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"This potential is contained in the O(10,10) rep. with Dynkin \
label \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\"[0,1,0,0,0,0,0,1,1,0]\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\".\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["This potential is contained in the O(10,10) rep. with Dynkin label \
", 18, 
    RGBColor[0, 0, 1]], 
   Style["[0,1,0,0,0,0,0,1,1,0]", 18, 
    RGBColor[0, 0, 1]], 
   Style[".", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.77233104772182*^9, {3.7730310794875207`*^9, 3.7730310962656593`*^9}, 
   3.773032009491899*^9, 3.773032120743572*^9, 3.773032210251361*^9, 
   3.7730341335393767`*^9, 3.773037969778879*^9, 3.7730380397727346`*^9, 
   3.7731102252022314`*^9, 3.7731109453048496`*^9, 3.7731189479608965`*^9, 
   3.773126629512334*^9, 3.77313095971869*^9, 3.7731311274060774`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[10]:=",ExpressionUUID->"9bd7b5d4-839e-44f8-9119-\
d5ccee2a3fcc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The list of type IIA potentials in this multiplet is as \
follows (\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["31",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->18,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" potentials):\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The list of type IIA potentials in this multiplet is as follows (", 
    18, 
    RGBColor[0, 0, 1]], 
   Style[31, 18, 
    RGBColor[1, 0, 0]], 
   Style[" potentials):", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.77233104772182*^9, {3.7730310794875207`*^9, 3.7730310962656593`*^9}, 
   3.773032009491899*^9, 3.773032120743572*^9, 3.773032210251361*^9, 
   3.7730341335393767`*^9, 3.773037969778879*^9, 3.7730380397727346`*^9, 
   3.7731102252022314`*^9, 3.7731109453048496`*^9, 3.7731189479608965`*^9, 
   3.773126629512334*^9, 3.77313095971869*^9, 3.7731311274145174`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[10]:=",ExpressionUUID->"525672c5-36e6-4ef7-9244-\
1d06528bf211"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"I\"\>", "\<\"10,8,2,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,3,1,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,3,3,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,4,3,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,5,3,3\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,5,5,3\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,6,5,4\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,7,5,5\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,7,7,5\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,8,7,6\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,3,1,1,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,3,3,1,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,4,3,2,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,5,3,3,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,5,5,3,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,6,5,4,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,7,5,5,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,7,7,5,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,8,7,6,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,9,7,7,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,9,9,7,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,4,3,2,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,5,3,3,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,5,5,3,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,6,5,4,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,7,5,5,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,7,7,5,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,8,7,6,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,9,7,7,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,9,9,7,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,10,9,8,2\"\>"]}], "}"}]], "Print",
 CellChangeTimes->{
  3.77233104772182*^9, {3.7730310794875207`*^9, 3.7730310962656593`*^9}, 
   3.773032009491899*^9, 3.773032120743572*^9, 3.773032210251361*^9, 
   3.7730341335393767`*^9, 3.773037969778879*^9, 3.7730380397727346`*^9, 
   3.7731102252022314`*^9, 3.7731109453048496`*^9, 3.7731189479608965`*^9, 
   3.773126629512334*^9, 3.77313095971869*^9, 3.773131127422419*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[10]:=",ExpressionUUID->"591a6847-8829-4e94-96a8-\
f0ef9a8b080f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The list of type IIB potentials in this multiplet is as \
follows (\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["32",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->18,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" potentials):\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The list of type IIB potentials in this multiplet is as follows (", 
    18, 
    RGBColor[0, 0, 1]], 
   Style[32, 18, 
    RGBColor[1, 0, 0]], 
   Style[" potentials):", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.77233104772182*^9, {3.7730310794875207`*^9, 3.7730310962656593`*^9}, 
   3.773032009491899*^9, 3.773032120743572*^9, 3.773032210251361*^9, 
   3.7730341335393767`*^9, 3.773037969778879*^9, 3.7730380397727346`*^9, 
   3.7731102252022314`*^9, 3.7731109453048496`*^9, 3.7731189479608965`*^9, 
   3.773126629512334*^9, 3.77313095971869*^9, 3.773131127425623*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[10]:=",ExpressionUUID->"59c6b558-482f-45d4-9b8a-\
bc068cbf5dcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"I\"\>", "\<\"10,8,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,2,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,3,2,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,4,2,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,4,4,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,5,4,3\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,6,4,4\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,6,6,4\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,7,6,5\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,8,6,6\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,8,8,8,6\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,3,2,1,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,4,2,2,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,4,4,2,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,5,4,3,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,6,4,4,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,6,6,4,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,7,6,5,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,8,6,6,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,8,8,6,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,9,9,8,7,1\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,4,2,2,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,4,4,2,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,5,4,3,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,6,4,4,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,6,6,4,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,7,6,5,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,8,6,6,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,8,8,6,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,9,8,7,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,10,8,8,2\"\>"], ",", 
   SubscriptBox["\<\"I\"\>", "\<\"10,10,10,10,8,2\"\>"]}], "}"}]], "Print",
 CellChangeTimes->{
  3.77233104772182*^9, {3.7730310794875207`*^9, 3.7730310962656593`*^9}, 
   3.773032009491899*^9, 3.773032120743572*^9, 3.773032210251361*^9, 
   3.7730341335393767`*^9, 3.773037969778879*^9, 3.7730380397727346`*^9, 
   3.7731102252022314`*^9, 3.7731109453048496`*^9, 3.7731189479608965`*^9, 
   3.773126629512334*^9, 3.77313095971869*^9, 3.773131127433113*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[10]:=",ExpressionUUID->"ce1c258c-6592-404b-b9dc-\
599797c84148"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["A T-duality chain of level-36 potentials:",
 FontSize->18,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.773131345241312*^9, 
  3.7731313670465236`*^9}},ExpressionUUID->"3be2b55a-971e-44f7-b633-\
047dd04c5624"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PotA", "[", 
  RowBox[{"{", 
   RowBox[{
   "36", ",", "10", ",", "10", ",", "10", ",", "10", ",", "10", ",", "10", 
    ",", "10", ",", "10", ",", "9", ",", "7", ",", "4"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.773130964725933*^9, 3.773130981287613*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"d4b3b082-3162-4215-85fd-31c8925ffe3f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"You consider \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox[
    SubscriptBox[
     SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,4\"\>"],
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\" in type IIA theory.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["You consider ", 18, 
    RGBColor[0, 0, 1]], 
   Style[
    Subscript["A"^"(36)", "10,10,10,10,10,10,10,10,9,7,4"], 18, 
    RGBColor[0, 0, 1]], 
   Style[" in type IIA theory.", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.773130983415134*^9, 3.7731310108707542`*^9}, 
   3.7731311289484816`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[11]:=",ExpressionUUID->"77a77933-a49c-4c7f-a650-\
2794a094dd04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"This potential is contained in the O(10,10) rep. with Dynkin \
label \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\"[1,0,1,0,0,1,0,0,0,14]\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\".\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["This potential is contained in the O(10,10) rep. with Dynkin label \
", 18, 
    RGBColor[0, 0, 1]], 
   Style["[1,0,1,0,0,1,0,0,0,14]", 18, 
    RGBColor[0, 0, 1]], 
   Style[".", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.773130983415134*^9, 3.7731310108707542`*^9}, 
   3.7731311289559402`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[11]:=",ExpressionUUID->"e0f4e671-1694-4d0c-b7ae-\
f05410c77b27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The list of type IIA potentials in this multiplet is as \
follows (\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["60",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->18,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" potentials):\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The list of type IIA potentials in this multiplet is as follows (", 
    18, 
    RGBColor[0, 0, 1]], 
   Style[60, 18, 
    RGBColor[1, 0, 0]], 
   Style[" potentials):", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.773130983415134*^9, 3.7731310108707542`*^9}, 
   3.773131128963176*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[11]:=",ExpressionUUID->"a6a9c31f-e95a-4d38-bfbe-\
208cd9684d08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,4\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,4,2,2,2,2,2,2,2,2,2,2,2,2,2,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,5,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,5,4,4,4,4,4,4,4,4,4,4,4,4,4,4,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,6,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,7,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,7,6,6,6,6,6,6,6,6,6,6,6,6,6,6,3\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,5,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,5,4,4,4,4,4,4,4,4,4,4,4,4,4,4,1,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,6,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,2,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,2,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,7,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,7,6,6,6,6,6,6,6,6,6,6,6,6,6,6,3,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,8,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,8,6,6,6,6,6,6,6,6,6,6,6,6,6,6,4,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,4,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,6,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,2,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,2,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,7,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,7,6,6,6,6,6,6,6,6,6,6,6,6,6,6,3,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,8,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,8,6,6,6,6,6,6,6,6,6,6,6,6,6,6,4,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,4,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,9,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,9,8,8,8,8,8,8,8,8,8,8,8,8,8,8,5,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,5,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,5,4,4,4,4,4,4,4,4,4,4,4,4,4,4,1,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,6,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,2,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,2,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,7,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,7,6,6,6,6,6,6,6,6,6,6,6,6,6,6,3,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,8,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,8,6,6,6,6,6,6,6,6,6,6,6,6,6,6,4,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,4,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,6,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,2,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,2,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,7,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,7,6,6,6,6,6,6,6,6,6,6,6,6,6,6,3,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,8,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,8,6,6,6,6,6,6,6,6,6,6,6,6,6,6,4,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,4,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,9,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,9,8,8,8,8,8,8,8,8,8,8,8,8,8,8,5,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,7,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,7,6,6,6,6,6,6,6,6,6,6,6,6,6,6,3,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,8,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,8,6,6,6,6,6,6,6,6,6,6,6,6,6,6,4,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,4,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,9,6,6,6,6,6,6,6,6,6,6,6,6,6,6,5,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,9,8,8,8,8,8,8,8,8,8,8,8,8,8,8,5,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,6,6,6,6,6,6,6,6,6,6,6,6,6,6,6,3,1\"\>"],
    ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,8,8,8,8,8,8,8,8,8,8,8,8,8,8,6,3,1\"\>"],
    ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,\
10,6,3,1\"\>"]}], "}"}]], "Print",
 CellChangeTimes->{{3.773130983415134*^9, 3.7731310108707542`*^9}, 
   3.773131128968308*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[11]:=",ExpressionUUID->"3c04762f-2652-4b81-b263-\
7b7f9f8a386f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The list of type IIB potentials in this multiplet is as \
follows (\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["60",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->18,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" potentials):\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The list of type IIB potentials in this multiplet is as follows (", 
    18, 
    RGBColor[0, 0, 1]], 
   Style[60, 18, 
    RGBColor[1, 0, 0]], 
   Style[" potentials):", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.773130983415134*^9, 3.7731310108707542`*^9}, 
   3.773131129049899*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[11]:=",ExpressionUUID->"f594f216-4af1-4545-aa56-\
da0da6247fe7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,4,1,1,1,1,1,1,1,1,1,1,1,1,1,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,5,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,5,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,6,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,6,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,7,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,7,5,5,5,5,5,5,5,5,5,5,5,5,5,5,3\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,3\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,5,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,5,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,1,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,6,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,6,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,7,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,7,5,5,5,5,5,5,5,5,5,5,5,5,5,5,3,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,3,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,8,5,5,5,5,5,5,5,5,5,5,5,5,5,5,4,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,8,8,7,7,7,7,7,7,7,7,7,7,7,7,7,7,4,1\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,6,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,6,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,7,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,7,5,5,5,5,5,5,5,5,5,5,5,5,5,5,3,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,3,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,8,5,5,5,5,5,5,5,5,5,5,5,5,5,5,4,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,8,7,7,7,7,7,7,7,7,7,7,7,7,7,7,4,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,9,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,9,7,7,7,7,7,7,7,7,7,7,7,7,7,7,5,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,5,2\"\>"], ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,5,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,5,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,1,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,6,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,6,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,7,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,7,5,5,5,5,5,5,5,5,5,5,5,5,5,5,3,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,3,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,8,5,5,5,5,5,5,5,5,5,5,5,5,5,5,4,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,8,8,7,7,7,7,7,7,7,7,7,7,7,7,7,7,4,1,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,6,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,6,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,7,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,7,5,5,5,5,5,5,5,5,5,5,5,5,5,5,3,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,3,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,8,5,5,5,5,5,5,5,5,5,5,5,5,5,5,4,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,8,7,7,7,7,7,7,7,7,7,7,7,7,7,7,4,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,9,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,9,7,7,7,7,7,7,7,7,7,7,7,7,7,7,5,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,5,2,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,7,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,7,5,5,5,5,5,5,5,5,5,5,5,5,5,5,3,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,3,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,8,5,5,5,5,5,5,5,5,5,5,5,5,5,5,4,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,8,7,7,7,7,7,7,7,7,7,7,7,7,7,7,4,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,9,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,9,7,7,7,7,7,7,7,7,7,7,7,7,7,7,5,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,5,3,1\"\>"], 
   ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,7,7,7,7,7,7,7,7,7,7,7,7,7,7,6,3,1\"\>"],
    ",", 
   SubscriptBox[
    SuperscriptBox["\<\"A\"\>", "\<\"(36)\"\>"], \
"\<\"10,10,10,10,10,10,10,10,10,10,10,9,9,9,9,9,9,9,9,9,9,9,9,9,9,6,3,1\"\>"]}\
], "}"}]], "Print",
 CellChangeTimes->{{3.773130983415134*^9, 3.7731310108707542`*^9}, 
   3.7731311290522537`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[11]:=",ExpressionUUID->"b2297d52-635c-4f2c-a31a-\
95aefd1dd7b3"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 StyleBox["When you want to consider type IIB potential, please use the \
command \[OpenCurlyDoubleQuote]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["PotB[{....}]",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["\[CloseCurlyDoubleQuote].",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7730353191681194`*^9, 3.7730353388285522`*^9}, {
  3.7730353995611963`*^9, 
  3.773035401856032*^9}},ExpressionUUID->"1b685736-9328-40d2-9b51-\
8f2d988b123c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PotB", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.7731109778468666`*^9, 3.773110992944499*^9}, {
  3.773131149087072*^9, 3.773131164095639*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"10f1feb4-7b9f-46ee-a57f-578a0b1614d8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"You consider \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox[
    SubscriptBox["\<\"C\"\>", "\<\"2\"\>"],
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\" in type IIB theory.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["You consider ", 18, 
    RGBColor[0, 0, 1]], 
   Style[
    Subscript["C", "2"], 18, 
    RGBColor[0, 0, 1]], 
   Style[" in type IIB theory.", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.773110982457512*^9, 3.7731109932017846`*^9}, 
   3.773118950335548*^9, 3.7731266328554225`*^9, {3.773131144433234*^9, 
   3.7731311645015774`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[16]:=",ExpressionUUID->"9a4a307d-d13c-4511-8068-\
37559a5234e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"This potential is contained in the O(10,10) rep. with Dynkin \
label \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\"[0,0,0,0,0,0,0,0,1,0]\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\".\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["This potential is contained in the O(10,10) rep. with Dynkin label \
", 18, 
    RGBColor[0, 0, 1]], 
   Style["[0,0,0,0,0,0,0,0,1,0]", 18, 
    RGBColor[0, 0, 1]], 
   Style[".", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.773110982457512*^9, 3.7731109932017846`*^9}, 
   3.773118950335548*^9, 3.7731266328554225`*^9, {3.773131144433234*^9, 
   3.773131164512641*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[16]:=",ExpressionUUID->"f49f75e4-5f0f-43ea-9084-\
c5deaae46a9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The list of type IIA potentials in this multiplet is as \
follows (\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["5",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->18,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" potentials):\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The list of type IIA potentials in this multiplet is as follows (", 
    18, 
    RGBColor[0, 0, 1]], 
   Style[5, 18, 
    RGBColor[1, 0, 0]], 
   Style[" potentials):", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.773110982457512*^9, 3.7731109932017846`*^9}, 
   3.773118950335548*^9, 3.7731266328554225`*^9, {3.773131144433234*^9, 
   3.773131164526629*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[16]:=",ExpressionUUID->"ed2b64a0-4670-4088-9722-\
f1fe146b32a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"C\"\>", "\<\"1\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"3\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"5\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"7\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"9\"\>"]}], "}"}]], "Print",
 CellChangeTimes->{{3.773110982457512*^9, 3.7731109932017846`*^9}, 
   3.773118950335548*^9, 3.7731266328554225`*^9, {3.773131144433234*^9, 
   3.773131164530713*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[16]:=",ExpressionUUID->"7680aa8d-7bfd-456a-ba6f-\
11879e9d29f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The list of type IIB potentials in this multiplet is as \
follows (\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["6",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->18,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" potentials):\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The list of type IIB potentials in this multiplet is as follows (", 
    18, 
    RGBColor[0, 0, 1]], 
   Style[6, 18, 
    RGBColor[1, 0, 0]], 
   Style[" potentials):", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.773110982457512*^9, 3.7731109932017846`*^9}, 
   3.773118950335548*^9, 3.7731266328554225`*^9, {3.773131144433234*^9, 
   3.7731311645351906`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[16]:=",ExpressionUUID->"c5f81f16-7670-4bc8-af33-\
3d64d1339af2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"C\"\>", "0"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"2\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"4\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"6\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"8\"\>"], ",", 
   SubscriptBox["\<\"C\"\>", "\<\"10\"\>"]}], "}"}]], "Print",
 CellChangeTimes->{{3.773110982457512*^9, 3.7731109932017846`*^9}, 
   3.773118950335548*^9, 3.7731266328554225`*^9, {3.773131144433234*^9, 
   3.7731311645387344`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[16]:=",ExpressionUUID->"3a3fb3ba-49c6-41aa-a5b8-\
e13733226be8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PotB", "[", 
  RowBox[{"{", 
   RowBox[{"5", ",", "9", ",", "6", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.7722820502929344`*^9, 3.7722820744822226`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"b0913927-1b81-44ed-a1cd-b23d1552aac7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"You consider \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox[
    SubscriptBox["\<\"G\"\>", "\<\"9,6,1\"\>"],
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\" in type IIB theory.\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["You consider ", 18, 
    RGBColor[0, 0, 1]], 
   Style[
    Subscript["G", "9,6,1"], 18, 
    RGBColor[0, 0, 1]], 
   Style[" in type IIB theory.", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7730313277786217`*^9, 3.773031372962837*^9, 3.7730320307869673`*^9, 
   3.773032229543805*^9, 3.7730341366739955`*^9, 3.7730379738350344`*^9, 
   3.773038042562273*^9, {3.7731109480884056`*^9, 3.773110964798728*^9}, 
   3.7731189527081923`*^9, 3.773126634792244*^9, 3.7731311658194947`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[17]:=",ExpressionUUID->"6afab61f-9748-470e-965d-\
b2d04d4c2c22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"This potential is contained in the O(10,10) rep. with Dynkin \
label \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\"[1,0,0,1,0,0,0,0,0,1]\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["\<\".\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["This potential is contained in the O(10,10) rep. with Dynkin label \
", 18, 
    RGBColor[0, 0, 1]], 
   Style["[1,0,0,1,0,0,0,0,0,1]", 18, 
    RGBColor[0, 0, 1]], 
   Style[".", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7730313277786217`*^9, 3.773031372962837*^9, 3.7730320307869673`*^9, 
   3.773032229543805*^9, 3.7730341366739955`*^9, 3.7730379738350344`*^9, 
   3.773038042562273*^9, {3.7731109480884056`*^9, 3.773110964798728*^9}, 
   3.7731189527081923`*^9, 3.773126634792244*^9, 3.773131165827092*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[17]:=",ExpressionUUID->"56705408-04b4-48ea-a0de-\
609ee4c33acb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The list of type IIA potentials in this multiplet is as \
follows (\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["28",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->18,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" potentials):\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The list of type IIA potentials in this multiplet is as follows (", 
    18, 
    RGBColor[0, 0, 1]], 
   Style[28, 18, 
    RGBColor[1, 0, 0]], 
   Style[" potentials):", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7730313277786217`*^9, 3.773031372962837*^9, 3.7730320307869673`*^9, 
   3.773032229543805*^9, 3.7730341366739955`*^9, 3.7730379738350344`*^9, 
   3.773038042562273*^9, {3.7731109480884056`*^9, 3.773110964798728*^9}, 
   3.7731189527081923`*^9, 3.773126634792244*^9, 3.773131165831849*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[17]:=",ExpressionUUID->"83b84ac8-e52c-4554-8db7-\
d7dfed2540c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"G\"\>", "\<\"9,6\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,6,2\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,6,4\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,6,6\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,7,2,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,7,4,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,7,6,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,8,2,2\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,8,4,2\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,8,6,2\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,8,8,2\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,9,4,3\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,9,6,3\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,9,8,3\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,7,2,1,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,7,4,1,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,7,6,1,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,8,2,2,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,8,4,2,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,8,6,2,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,8,8,2,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,9,4,3,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,9,6,3,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,9,8,3,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,10,4,4,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,10,6,4,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,10,8,4,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,10,10,4,1\"\>"]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7730313277786217`*^9, 3.773031372962837*^9, 3.7730320307869673`*^9, 
   3.773032229543805*^9, 3.7730341366739955`*^9, 3.7730379738350344`*^9, 
   3.773038042562273*^9, {3.7731109480884056`*^9, 3.773110964798728*^9}, 
   3.7731189527081923`*^9, 3.773126634792244*^9, 3.7731311658340206`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[17]:=",ExpressionUUID->"8b203633-5bd6-4069-9d48-\
4f279ce0ee6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"The list of type IIB potentials in this multiplet is as \
follows (\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", 
   StyleBox["28",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontSize->18,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" potentials):\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontSize->18,
    FontColor->RGBColor[0, 0, 1]]}],
  SequenceForm[
   Style["The list of type IIB potentials in this multiplet is as follows (", 
    18, 
    RGBColor[0, 0, 1]], 
   Style[28, 18, 
    RGBColor[1, 0, 0]], 
   Style[" potentials):", 18, 
    RGBColor[0, 0, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7730313277786217`*^9, 3.773031372962837*^9, 3.7730320307869673`*^9, 
   3.773032229543805*^9, 3.7730341366739955`*^9, 3.7730379738350344`*^9, 
   3.773038042562273*^9, {3.7731109480884056`*^9, 3.773110964798728*^9}, 
   3.7731189527081923`*^9, 3.773126634792244*^9, 3.7731311658414545`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[17]:=",ExpressionUUID->"9ab4341e-aafa-4b45-a601-\
e8254ee7d1a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"G\"\>", "\<\"9,6,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,6,3\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,6,5\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,7,1,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,7,3,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,7,5,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,7,7,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,8,3,2\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,8,5,2\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,8,7,2\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,9,3,3\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,9,5,3\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,9,7,3\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"9,9,9,3\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,7,1,1,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,7,3,1,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,7,5,1,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,7,7,1,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,8,3,2,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,8,5,2,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,8,7,2,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,9,3,3,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,9,5,3,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,9,7,3,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,9,9,3,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,10,5,4,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,10,7,4,1\"\>"], ",", 
   SubscriptBox["\<\"G\"\>", "\<\"10,10,9,4,1\"\>"]}], "}"}]], "Print",
 CellChangeTimes->{
  3.7730313277786217`*^9, 3.773031372962837*^9, 3.7730320307869673`*^9, 
   3.773032229543805*^9, 3.7730341366739955`*^9, 3.7730379738350344`*^9, 
   3.773038042562273*^9, {3.7731109480884056`*^9, 3.773110964798728*^9}, 
   3.7731189527081923`*^9, 3.773126634792244*^9, 3.7731311658449607`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[17]:=",ExpressionUUID->"36c4bc29-c7d3-4cdd-83af-\
31ee0b81ef1c"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"Consistency", " ", "check", " ", "with", " ", "SimpLie"}], 
  "Section"]], "Input",
 CellChangeTimes->{{3.7719057225516844`*^9, 3.7719057319832487`*^9}, 
   3.772269060046268*^9},ExpressionUUID->"ec6af11e-159b-49e5-876e-\
dea6ce7deb11"],

Cell[TextData[{
 StyleBox["SimpLie",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" can generate a list of allowed representation by unchecking the \
option \[OpenCurlyDoubleQuote]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["Calc root mults",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["\[CloseCurlyDoubleQuote].\nHere, we check that all of the obtained \
mixed-symmetry potentials are in the allowed representations.\nThe output of \
SimpLie up to ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["level n=20",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" has been uploaded to arXiv as \
\[OpenCurlyDoubleQuote]SimpLie-20.txt\[CloseCurlyDoubleQuote].",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7731215460903487`*^9, 3.773121652464079*^9}, {
  3.773121691484724*^9, 3.773121763901329*^9}, {3.7731217941863537`*^9, 
  3.773121854008405*^9}},ExpressionUUID->"51cbfc5e-ae43-4c14-9bbc-\
158007f7a486"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"cut", "\[GreaterEqual]", "20"}], ",", 
    RowBox[{"cut", "=", "20"}]}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"data", ",", "list", ",", "SUSYlist", ",", "Conv", ",", "SUSL"}], 
   "]"}], ";", 
  RowBox[{"data", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", 
      "\"\<SimpLie-20.txt\>\""}], "]"}], "]"}]}], ";", 
  RowBox[{"list", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"data", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"Number", ",", "10"}], "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"Number", ",", "11"}], "]"}], ",", "Number", ",", "Number", 
       ",", "Number", ",", "Number", ",", "Number", ",", "Number"}], "}"}]}], 
    "]"}]}], ";", 
  RowBox[{"SUSYlist", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"list", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "2"}], "&"}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"Conv", "[", "x_List", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"10", ",", 
         RowBox[{
          FractionBox["1", "10"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "11"}], "]"}], "]"}]}], "+", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "10"}], "]"}], "]"}], "-", 
            RowBox[{"Total", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"ConstantArray", "[", 
                 RowBox[{
                  RowBox[{"10", "-", "j"}], ",", 
                  RowBox[{
                   RowBox[{"Drop", "[", 
                    RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}]}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "9"}], "}"}]}], "]"}], "]"}], "]"}]}], 
           ")"}]}]}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{
            RowBox[{"10", "-", "j"}], ",", 
            RowBox[{
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "9"}], "}"}]}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"10", ",", 
         RowBox[{
          FractionBox["1", "10"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"3", ",", "9"}], "]"}], "]"}]}], "-", 
            RowBox[{"Total", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"ConstantArray", "[", 
                 RowBox[{
                  RowBox[{"10", "-", "j"}], ",", 
                  RowBox[{
                   RowBox[{"Drop", "[", 
                    RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "2"}], "}"}]}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "9"}], "}"}]}], "]"}], "]"}], "]"}]}], 
           ")"}]}]}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{
            RowBox[{"10", "-", "j"}], ",", 
            RowBox[{
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"-", "2"}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "9"}], "}"}]}], "]"}], "]"}]}], "]"}]}], "}"}]}],
   ";", 
  RowBox[{"SUSL", "=", 
   RowBox[{"Conv", "/@", "SUSYlist"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SUSYL", "[", "ll", "]"}], "=", 
     RowBox[{"Select", "[", 
      RowBox[{"SUSL", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "ll"}], "&"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AllSUSYA", "[", "ll", "]"}], "=", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"SUSYL", "[", "ll", "]"}], ",", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"Alist", "[", "ll", "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "&"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AllSUSYB", "[", "ll", "]"}], "=", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"SUSYL", "[", "ll", "]"}], ",", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"Blist", "[", "ll", "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "&"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AllNSNS", "[", "ll", "]"}], "=", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"AllSUSYA", "[", "ll", "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "\[Equal]", 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"-", "2"}], "]"}], "]"}]}], ")"}], "&"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AllRR", "[", "ll", "]"}], "=", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"AllSUSYA", "[", "ll", "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Not", "[", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "\[Equal]", 
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ")"}], "&"}]}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"ord", "[", "x_List", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "]"}], ",", 
     RowBox[{"Total", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "]"}]}], "}"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AllNSNS0", "[", "ll", "]"}], "=", 
     RowBox[{"SortBy", "[", 
      RowBox[{
       RowBox[{"AllNSNS", "[", "ll", "]"}], ",", "ord"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AllRR0", "[", "ll", "]"}], "=", 
     RowBox[{"SortBy", "[", 
      RowBox[{
       RowBox[{"AllRR", "[", "ll", "]"}], ",", "ord"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.7723460722831497`*^9, 3.7723460814077654`*^9}, {
   3.773034718896494*^9, 3.773034724080609*^9}, {3.773037804772145*^9, 
   3.773037810053025*^9}, 3.773118993228853*^9, {3.7731190691628027`*^9, 
   3.773119085620798*^9}, {3.7731191173320093`*^9, 3.773119146359419*^9}, 
   3.773121143328472*^9, {3.7731211766713457`*^9, 3.773121198734357*^9}, 
   3.7731219172732773`*^9, {3.7731220710889835`*^9, 3.773122102070146*^9}, {
   3.7731263039688187`*^9, 3.7731263428688273`*^9}, {3.7731267101846642`*^9, 
   3.773126777890605*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[19]:=",ExpressionUUID->"ea3b1b9d-6c76-483e-ad55-962ace5ab1b3"],

Cell[TextData[{
 StyleBox["If all of the obtained ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["IIA potentials (withe level n)",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" are in the representations ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["allowed from E11",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[",  the following command gives \[OpenCurlyDoubleQuote]{n, True}\
\[CloseCurlyDoubleQuote].",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.773119185941564*^9, 3.7731192977296686`*^9}, {
  3.773119351173771*^9, 
  3.773119378202504*^9}},ExpressionUUID->"cf27032c-d8c9-423a-a34e-\
573fb9e52bee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"{", 
     RowBox[{"ll", ",", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"DT0", " ", "/@", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], " ", "&"}], " ", "/@", " ", 
               RowBox[{"AllNSNS0", "[", "ll", "]"}]}], ")"}]}], ",", " ", 
            "1"}], "]"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"DT0", " ", "/@", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], " ", "&"}], " ", "/@", " ", 
               RowBox[{"AllRR0", "[", "ll", "]"}]}], ")"}]}], ",", " ", "1"}],
            "]"}]}], "]"}], "]"}], "\[Equal]", 
       RowBox[{"Alist", "[", "ll", "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[89]:=",ExpressionUUID->"3fd48edb-c4bc-4836-a380-9c80b8d24581"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205368746*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"3019e3ea-95ea-40ab-ac09-\
25509038a2bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205368765945`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"16d17c2a-9a5f-4ca2-a321-\
5f6295525303"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205369174857`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"3869aeb7-6756-43a5-a821-\
457a985397ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.77312053692444*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"74d319be-7213-4dc0-be7e-\
ce6a14ab3759"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205369673247`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"293fd786-dfaa-4743-a21b-\
ff077b622f4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120537036141*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"7d39920d-5b0f-4b57-a8b3-\
4f1e5430f935"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205372366047`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"81a0067d-df7c-4c8a-8335-\
2105d832b368"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120537464994*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"20de34b9-e948-4f24-8ea4-\
760bfa980fab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120537883874*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"4a792e76-19f6-426a-ac8a-\
182667cedcc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120538242938*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"feea87f7-05bf-4446-8fca-\
f5f59bf058f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120539124557*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"00941524-7e59-44df-8ad0-\
6c4833142ee9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205398606176`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"fe58fa25-458d-4629-a0da-\
e333cba80b6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120541477292*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"8e22b627-7724-411b-9b81-\
97bfb7df612f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120542510523*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"4fd6bb5c-16ad-4373-bceb-\
31d39c983f6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205451335073`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"a78c76fd-6406-4d81-b66d-\
47ba2bbf02e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205472338934`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"2cf800fd-a7c4-4d25-8ee4-\
175f098c1cb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205512252293`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"7d3ddd7b-8a8d-4f03-b978-\
a19a65b4c2ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205554738703`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"90d8b28e-00eb-4e59-b09f-\
50be9d1c5a2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205644817867`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"aa0e2ac6-070f-4111-96b4-\
5fe88907d4ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120573409913*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"bdd61a58-767d-42e9-bd76-\
0d27dd29ae17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731205912250156`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"81fe955c-6324-45be-83c7-\
221d488d3ff4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731206042818155`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"25092722-f795-451d-a6bd-\
102958f4893e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120623390689*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"c5bf1a11-4d76-42e8-871f-\
2d321d1085ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.77312064120708*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"75cba243-abd0-424d-a16a-\
aeb78a8a38d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731206671526794`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"30b091dc-fa0a-46c9-bb5b-\
cd07fa973b96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120693476325*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"251e67c7-863c-49e7-a87b-\
e8eb05d35af0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120730219055*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"a11a4c61-298a-4211-b82b-\
e97b3c0409d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731207719993443`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"ee999742-a6de-46e8-af19-\
e466d67aa127"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"29", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120828515527*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"45397952-5ed1-4f45-a1d4-\
89482a96155f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773120898665931*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"37ef4136-96e1-43e2-991e-\
9bc89b7c8ecd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731209887193904`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"16397e57-f0bf-4325-85fc-\
833271979cef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731211001285057`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"50969c75-c5eb-4cce-a47e-\
00f67ca54161"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.773121246204406*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"39b32a73-dd79-40b5-8d67-\
5bd164db1e96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"34", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.7719117604003673`*^9, 3.771911866271413*^9, 3.7719122368770666`*^9, 
   3.7719359128446302`*^9, 3.772276486914491*^9, 3.7722814704411154`*^9, 
   3.7722815219847555`*^9, 3.7722815691837225`*^9, 3.7722816767577896`*^9, 
   3.772282830318987*^9, {3.7722829087083626`*^9, 3.772282936561054*^9}, 
   3.7722830204614754`*^9, 3.7722834630721703`*^9, 3.772283673164957*^9, 
   3.772283769039263*^9, 3.7722840534615064`*^9, 3.7723460137914977`*^9, 
   3.7730380832075925`*^9, 3.7731214225449142`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[89]:=",ExpressionUUID->"1ae52605-5f2d-4035-8a85-\
6334623701a0"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 StyleBox["Note:",
  FontSize->18,
  FontWeight->"Bold",
  FontVariations->{"Underline"->True},
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["\nHere, we have shown the result up to level ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["n=34",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["(which may be the maximal level on the Windows version of SimpLie)",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 1]],
 StyleBox[" by using \[OpenCurlyDoubleQuote]SimpLie-34.txt\
\[CloseCurlyDoubleQuote], which has large size.",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.773122207503435*^9, 
  3.7731222348742514`*^9}},ExpressionUUID->"65ce9bff-8cf1-433c-8287-\
e625977e996c"],

Cell[TextData[{
 StyleBox["If all of the obtained ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["IIB potentials (withe level n)",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" are in the representations ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["allowed from E11",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[",  the following command gives \[OpenCurlyDoubleQuote]{n, True}\
\[CloseCurlyDoubleQuote].",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7731193645998735`*^9, 
  3.7731193826984825`*^9}},ExpressionUUID->"07c2c3ee-9111-4b94-b402-\
8a1eaf8b1719"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"{", 
     RowBox[{"ll", ",", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"DT0", " ", "/@", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], " ", "&"}], " ", "/@", " ", 
               RowBox[{"AllNSNS0", "[", "ll", "]"}]}], ")"}]}], ",", " ", 
            "1"}], "]"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"DT0", " ", "/@", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], " ", "&"}], " ", "/@", " ", 
               RowBox[{"AllRR0", "[", "ll", "]"}]}], ")"}]}], ",", " ", "1"}],
            "]"}]}], "]"}], "]"}], "\[Equal]", 
       RowBox[{"Blist", "[", "ll", "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ll", ",", "cut"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.771908130791423*^9, 3.7719083170201797`*^9}, {
  3.771911003671978*^9, 3.7719110202701197`*^9}, {3.7719116395453377`*^9, 
  3.7719116525329657`*^9}, {3.7719117003524003`*^9, 3.7719117731831856`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"06ba35b0-72a9-4908-9919-08cd99fd8814"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214225788236`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"05cd908d-9460-4e14-a52c-\
f9241d59340a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214225818152`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"33517854-6222-4ddd-b99b-\
96942615f204"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214225848074`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"f4b92c4e-d121-4aba-8ff8-\
385cafc93ac0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121422585805*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"944944ac-5c23-4ab9-813d-\
da0415e0b2fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214225868025`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"b254628c-c4bd-4584-82b1-\
55ec993ea351"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121422587799*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"24095264-d818-46c5-ac42-\
d7650085ac5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121422588797*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"a1053a4e-0f95-453d-b438-\
a2fb1706c4bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121422599795*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"95ff97af-163b-49ff-a29c-\
d850d9f1170d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121422613752*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"951f60f6-d372-4bcb-82d1-\
fc55565a143e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121422644647*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"aefb5b8e-77a6-46ce-b52d-\
3e6552ee3e78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214227055116`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"6f9569f8-2633-401e-9099-\
aad98812534b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121422806245*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"8a511405-84aa-4d7d-b360-\
fbd698ac5496"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214229787893`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"e4f32db2-9e0f-4da6-8566-\
5478e7b66411"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214232380886`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"327a6b93-2892-42e9-87b1-\
9afaaf6ce6fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214236828995`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"217111df-ea60-433e-bb7c-\
03fffa84affb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214243401413`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"9fb4f729-27ff-48d9-aa1a-\
29e352f7adc1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214253783655`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"b38e2a8c-f046-4539-a115-\
c9723dd7afaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121426893317*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"d3a98dd4-ada9-4887-85ad-\
db2dd75dbd21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214291652403`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"3657c6ec-f1bc-4fe6-bd7d-\
1088322916ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121432422531*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"f1fb0526-2a07-49db-866f-\
edd7dd822237"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214372605906`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"9c0546a6-2147-467e-a069-\
9b01d1c2cbc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214437731557`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"8a1dc18f-8f09-4bbe-9665-\
d87ce0745565"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731214531291666`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"97a22d6c-2dfb-4ab6-bf29-\
658d64bfc252"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121466050768*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"e2355c0f-2f54-4575-8a69-\
0ec999159cf4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121483430912*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"83816af3-c184-408e-9cf7-\
a6df0fd54d98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731215058778677`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"f91a63be-8da8-412a-9c56-\
9334d1b1ec9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.77312153721319*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"be491914-1e91-4ecd-a58d-\
2d0be729608a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121577050596*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"06791ab3-ee9e-420b-8d2f-\
de5f15304399"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"29", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731216299971523`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"046bf7c3-8337-4ff7-a279-\
7230cfab942b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731216978507032`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"e7cad618-e3ea-49da-9ecd-\
883981719966"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731217853819222`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"3fbd0d42-e291-4508-bdc1-\
02c433c646e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.773121895479553*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"59a102f0-0e6b-432f-a4df-\
b62a15159f1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731220387454853`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"626827f7-4fde-4945-88dc-\
aac59bae6c48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"34", ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{{3.7719083048035736`*^9, 3.771908318339491*^9}, 
   3.771910605475094*^9, 3.771911653173417*^9, 3.771911720355273*^9, {
   3.771911751682461*^9, 3.7719117733862624`*^9}, 3.7719118688198233`*^9, 
   3.771912237722952*^9, 3.771936642839587*^9, 3.772276490210458*^9, 
   3.7722814734558973`*^9, 3.7722815260613813`*^9, 3.772281571673327*^9, 
   3.7722816786413317`*^9, 3.77228283350261*^9, {3.7722829100182123`*^9, 
   3.7722829391007814`*^9}, 3.772283022143211*^9, 3.7722834643832426`*^9, 
   3.7722836747772408`*^9, 3.7722837703192773`*^9, 3.7722840544492297`*^9, 
   3.772346832795354*^9, 3.7730380878711243`*^9, 3.7731222115057573`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[90]:=",ExpressionUUID->"80ec1826-1397-49e1-a57f-\
e2145ebd4c8b"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "Generate", " ", "TeX", " ", "commands", " ", "for", " ", "Appendix", " ", 
   "H"}], "Section"]], "Input",
 CellChangeTimes->{{3.7719076156445246`*^9, 3.771907651812832*^9}, {
  3.773126225416871*^9, 
  3.7731262453425674`*^9}},ExpressionUUID->"6e270166-aef9-49e0-8e2a-\
febe5120e3ce"],

Cell[TextData[{
 StyleBox["The following command generates the ",
  FontSize->18,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "bef1f53e-d3a3-4d8d-a225-ece157fca0f2"],
 StyleBox[" commands for Appendix H.\n(",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["NOTE",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[": Before evaluate the following, please do the above consistency \
check with SimpLie.)",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.773123258012102*^9, 3.773123380406841*^9}, {
  3.773123448606468*^9, 3.773123456739722*^9}, {3.77312615144762*^9, 
  3.77312615169*^9}, {3.7731262302639112`*^9, 
  3.773126232021185*^9}},ExpressionUUID->"b828afc6-adb3-46b3-8a46-\
e73f33cfc0be"],

Cell[TextData[StyleBox["You can choose the maximal level \
\[OpenCurlyDoubleQuote]n=cut\[CloseCurlyDoubleQuote] below.",
 FontSize->18,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7731234828638997`*^9, 3.773123552494726*^9}, {
  3.773126174739397*^9, 
  3.7731262004316483`*^9}},ExpressionUUID->"2022d05f-69cc-48fe-8907-\
fc5f7c0001e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cut", "=", "11"}], ";"}]], "Input",
 CellChangeTimes->{{3.7731228577575784`*^9, 3.773122865553733*^9}, {
  3.773123015119584*^9, 3.7731230153529897`*^9}, {3.7731235548314753`*^9, 
  3.773123555255334*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"cb7ff9cc-80ea-4210-8c46-513536a96dd5"],

Cell[TextData[{
 StyleBox["The following commands generate the ",
  FontSize->18,
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "33e52de3-b936-4dbc-b2ee-475b04300e79"],
 StyleBox[" commands.",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{
  3.7731235274586697`*^9, {3.773123560951085*^9, 3.7731235692040186`*^9}, {
   3.7731262100389605`*^9, 3.7731262106443415`*^9}, {3.773126252070578*^9, 
   3.7731262848021674`*^9}},ExpressionUUID->"32e7e803-fc59-467e-91c7-\
e4d63a85a9eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ic", "=", "1"}], ";", 
  RowBox[{
  "Print", "[", 
   "\"\<\[Backslash]section{SUSY potentials from $B$ to $Z$}\>\"", "]"}], ";", 
  RowBox[{"Print", "[", "\"\<\>\"", "]"}], ";", 
  RowBox[{"Print", "[", "\"\<{\[Backslash]tiny\>\"", "]"}], ";", 
  RowBox[{
  "Print", "[", 
   "\"\<\[Backslash]begin{longtable}{|c||c|c|c|c|}\[Backslash]hline\>\"", 
   "]"}], ";", 
  RowBox[{
  "Print", "[", 
   "\"\< $\[Backslash]NN$ & $\[Backslash]OO(10,10)$ rep. & $E_{11}$ roots $\
\[Backslash]alpha_i$ & type IIA & type IIB \[Backslash]\[Backslash]\>\"", 
   "]"}], ";", 
  RowBox[{"Print", "[", "\"\<\[Backslash]hline\[Backslash]hline\>\"", "]"}], 
  ";", 
  RowBox[{"Print", "[", "\"\<0\>\"", "]"}], ";", 
  RowBox[{
  "Print", "[", 
   "\"\< & [0,1,0,0,0,0,0,0,0,0] & [-1,-2,-2,-2,-2,-2,-2,-2,-1,0,-1] & \
\[Backslash]multicolumn{2}{c|}{$\[Backslash]beta^{2}$, $B_1^1$, $B_{2}$} \
\[Backslash]\[Backslash]\>\"", "]"}], ";", 
  RowBox[{"Print", "[", "\"\<\[Backslash]hline\>\"", "]"}], ";", 
  RowBox[{"Print", "[", "\"\<\[Backslash]rowcolor{Gray}\>\"", "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", "ll", "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"AllNSNS0", "[", "ll", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\< & \>\"", ",", 
             RowBox[{"Dynk", "[", 
              RowBox[{
               RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2"}], "]"}], "]"}], "]"}], ",", 
             "\"\< & \>\"", ",", 
             RowBox[{"Dynk", "[", 
              RowBox[{
               RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "3"}], "]"}], "]"}], "]"}], ",", 
             "\"\< & \[Backslash]multicolumn{2}{c|}{$\>\"", ",", 
             RowBox[{"PotName", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "1"}], "]"}], "]"}], "+", "2"}], "]"}], 
              "]"}], ",", "\"\<_\>\"", ",", 
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "5"}], "]"}], "]"}], ",", "1"}], "]"}], 
             ",", "\"\<$ [\>\"", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{
                RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "5"}], "]"}], "]"}], "]"}], "]"}], ",", 
             "\"\<]} \[Backslash]\[Backslash]\>\""}], "]"}], ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "ic", "]"}], ",", 
             RowBox[{
             "Print", "[", "\"\<\[Backslash]rowcolor{Gray}\>\"", "]"}]}], 
            "]"}], ";", 
           RowBox[{"ic", "++"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"AllNSNS0", "[", "ll", "]"}], "]"}], "-", "1"}]}], 
           "}"}]}], "]"}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"AllRR0", "[", "ll", "]"}], "]"}], ">", "0"}], ",", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\< & \>\"", ",", 
               RowBox[{"Dynk", "[", 
                RowBox[{
                 RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "2"}], "]"}], "]"}], "]"}], ",", 
               "\"\< & \>\"", ",", 
               RowBox[{"Dynk", "[", 
                RowBox[{
                 RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "3"}], "]"}], "]"}], "]"}], ",", 
               "\"\< & \[Backslash]multicolumn{2}{c|}{$\>\"", ",", 
               RowBox[{"PotName", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}], "+", "2"}], "]"}], 
                "]"}], ",", "\"\<_\>\"", ",", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "5"}], "]"}], "]"}], ",", "1"}], "]"}], 
               ",", "\"\<$ [\>\"", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"DT0", "[", 
                 RowBox[{
                  RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "5"}], "]"}], "]"}], "]"}], "]"}], ",", 
               "\"\<]} \[Backslash]\[Backslash]\>\""}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"EvenQ", "[", "ic", "]"}], ",", 
               RowBox[{
                RowBox[{"Print", "[", "\"\<\[Backslash]cline{2-5}\>\"", "]"}],
                 ";", 
                RowBox[{
                "Print", "[", "\"\<\[Backslash]rowcolor{Gray}\>\"", "]"}]}], 
               ",", 
               RowBox[{
                RowBox[{"Print", "[", "\"\<\[Backslash]cline{2-5}\>\"", "]"}],
                 ";"}]}], "]"}], ";", 
             RowBox[{"ic", "++"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"AllNSNS0", "[", "ll", "]"}], "]"}], ",", 
              RowBox[{"Length", "[", 
               RowBox[{"AllNSNS0", "[", "ll", "]"}], "]"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{"\"\< & \>\"", ",", 
                RowBox[{"Dynk", "[", 
                 RowBox[{
                  RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "2"}], "]"}], "]"}], "]"}], ",", 
                "\"\< & \>\"", ",", 
                RowBox[{"Dynk", "[", 
                 RowBox[{
                  RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "3"}], "]"}], "]"}], "]"}], ",", 
                "\"\< & \[Backslash]multicolumn{2}{c|}{$\>\"", ",", 
                RowBox[{"PotName", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}], "+", "2"}], "]"}], 
                 "]"}], ",", "\"\<_\>\"", ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "5"}], "]"}], "]"}], ",", "1"}], "]"}], 
                ",", "\"\<$ [\>\"", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"DT0", "[", 
                  RowBox[{
                   RowBox[{"AllNSNS0", "[", "ll", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "5"}], "]"}], "]"}], "]"}], "]"}], ",", 
                "\"\<]} \[Backslash]\[Backslash]\>\""}], "]"}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"EvenQ", "[", "ic", "]"}], ",", 
                RowBox[{
                 RowBox[{"Print", "[", "\"\<\[Backslash]hline\>\"", "]"}], 
                 ";", 
                 RowBox[{
                 "Print", "[", "\"\<\[Backslash]rowcolor{Gray}\>\"", "]"}]}], 
                ",", 
                RowBox[{
                 RowBox[{"Print", "[", "\"\<\[Backslash]hline\>\"", "]"}], 
                 ";"}]}], "]"}], ";", 
              RowBox[{"ic", "++"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"AllNSNS0", "[", "ll", "]"}], "]"}], ",", 
               RowBox[{"Length", "[", 
                RowBox[{"AllNSNS0", "[", "ll", "]"}], "]"}]}], "}"}]}], "]"}],
            ";"}]}], "]"}]}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"AllRR0", "[", "ll", "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\< & \>\"", ",", 
             RowBox[{"Dynk", "[", 
              RowBox[{
               RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2"}], "]"}], "]"}], "]"}], ",", 
             "\"\< & \>\"", ",", 
             RowBox[{"Dynk", "[", 
              RowBox[{
               RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "3"}], "]"}], "]"}], "]"}], ",", 
             "\"\< & $\>\"", ",", 
             RowBox[{"PotName", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "1"}], "]"}], "]"}], "+", "2"}], "]"}], 
              "]"}], ",", "\"\<_\>\"", ",", 
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "5"}], "]"}], "]"}], ",", "1"}], "]"}], 
             ",", "\"\<$ [\>\"", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{
                RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "5"}], "]"}], "]"}], "]"}], "]"}], ",", 
             "\"\<] & $\>\"", ",", 
             RowBox[{"PotName", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "1"}], "]"}], "]"}], "+", "2"}], "]"}], 
              "]"}], ",", "\"\<_\>\"", ",", 
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "6"}], "]"}], "]"}], ",", "1"}], "]"}], 
             ",", "\"\<$ [\>\"", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{
                RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "6"}], "]"}], "]"}], "]"}], "]"}], ",", 
             "\"\<] \[Backslash]\[Backslash]\>\""}], "]"}], ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "ic", "]"}], ",", 
             RowBox[{
             "Print", "[", "\"\<\[Backslash]rowcolor{Gray}\>\"", "]"}]}], 
            "]"}], ";", 
           RowBox[{"ic", "++"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"AllRR0", "[", "ll", "]"}], "]"}], "-", "1"}]}], 
           "}"}]}], "]"}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\< & \>\"", ",", 
             RowBox[{"Dynk", "[", 
              RowBox[{
               RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2"}], "]"}], "]"}], "]"}], ",", 
             "\"\< & \>\"", ",", 
             RowBox[{"Dynk", "[", 
              RowBox[{
               RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "3"}], "]"}], "]"}], "]"}], ",", 
             "\"\< & $\>\"", ",", 
             RowBox[{"PotName", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "1"}], "]"}], "]"}], "+", "2"}], "]"}], 
              "]"}], ",", "\"\<_\>\"", ",", 
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "5"}], "]"}], "]"}], ",", "1"}], "]"}], 
             ",", "\"\<$ [\>\"", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{
                RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "5"}], "]"}], "]"}], "]"}], "]"}], ",", 
             "\"\<] & $\>\"", ",", 
             RowBox[{"PotName", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "1"}], "]"}], "]"}], "+", "2"}], "]"}], 
              "]"}], ",", "\"\<_\>\"", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Drop", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "6"}], "]"}], "]"}], ",", "1"}], "]"}], 
                "\[Equal]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{"{", "0", "}"}], ",", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "6"}], "]"}], "]"}], ",", "1"}], "]"}]}],
               "]"}], ",", "\"\<$ [\>\"", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"DT0", "[", 
               RowBox[{
                RowBox[{"AllRR0", "[", "ll", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "6"}], "]"}], "]"}], "]"}], "]"}], ",", 
             "\"\<] \[Backslash]\[Backslash]\>\""}], "]"}], ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "ic", "]"}], ",", 
             RowBox[{
              RowBox[{"Print", "[", "\"\<\[Backslash]hline\>\"", "]"}], ";", 
              RowBox[{
              "Print", "[", "\"\<\[Backslash]rowcolor{Gray}\>\"", "]"}]}], 
             ",", 
             RowBox[{
              RowBox[{"Print", "[", "\"\<\[Backslash]hline\>\"", "]"}], 
              ";"}]}], "]"}], ";", 
           RowBox[{"ic", "++"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"AllRR0", "[", "ll", "]"}], "]"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"AllRR0", "[", "ll", "]"}], "]"}]}], "}"}]}], "]"}], 
        ";"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ll", ",", "1", ",", "cut"}], "}"}]}], "]"}], ";", 
  RowBox[{"Print", "[", "\"\<\[Backslash]end{longtable}\>\"", "]"}], ";", 
  RowBox[{"Print", "[", "\"\<}\>\"", "]"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.7731196172722874`*^9, {3.773119746568581*^9, 3.773119827874188*^9}, {
   3.773119863742309*^9, 3.773119978248125*^9}, {3.773122486307009*^9, 
   3.77312256136532*^9}, {3.7731226148483195`*^9, 3.7731226462101774`*^9}, {
   3.7731226888751297`*^9, 3.773122700253707*^9}, 3.773122739387074*^9, 
   3.773122824041726*^9, {3.7731236236644354`*^9, 3.773123640875386*^9}, {
   3.7731238320163465`*^9, 3.7731239088169746`*^9}, {3.7731239462159786`*^9, 
   3.773123972491724*^9}, {3.77312400444429*^9, 3.773124023323811*^9}, 
   3.7731241368456445`*^9, {3.7731241879602027`*^9, 3.7731242098686013`*^9}, {
   3.773124532020273*^9, 3.773124533882294*^9}, {3.773125379151834*^9, 
   3.7731254181615367`*^9}, 3.773126668495126*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[21]:=",ExpressionUUID->"d5a32189-5ba5-4dc9-97a8-3c697e0f23b4"],

Cell[CellGroupData[{

Cell[BoxData["\<\"\[Backslash]section{SUSY potentials from $B$ to $Z$}\"\>"], \
"Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274161504*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"36e2e0c1-146f-47e9-8c8b-\
427007faafb5"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274168443*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"35558810-c012-4c9f-b210-\
fe2e3b65555c"],

Cell[BoxData["\<\"{\[Backslash]tiny\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312741739893`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"e8b20c4f-ca44-4cdd-81b3-\
4e0e06697e0b"],

Cell[BoxData["\<\"\[Backslash]begin{longtable}{|c||c|c|c|c|}\[Backslash]hline\
\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274178903*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"799c090b-b821-4a8b-b77f-\
2645235895b2"],

Cell[BoxData["\<\" $\[Backslash]NN$ & $\[Backslash]OO(10,10)$ rep. & $E_{11}$ \
roots $\[Backslash]alpha_i$ & type IIA & type IIB \
\[Backslash]\[Backslash]\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312741819167`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"7b633767-72e5-434e-9c61-\
ba92596d41bf"],

Cell[BoxData["\<\"\[Backslash]hline\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312741850867`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"bfc6cb14-6f77-461e-9e7c-\
90720ffa908c"],

Cell[BoxData["\<\"0\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312741871653`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"b5933c7f-e9a1-4ac2-be5b-\
432f3ea78697"],

Cell[BoxData["\<\" & [0,1,0,0,0,0,0,0,0,0] & \
[-1,-2,-2,-2,-2,-2,-2,-2,-1,0,-1] & \[Backslash]multicolumn{2}{c|}{$\
\[Backslash]beta^{2}$, $B_1^1$, $B_{2}$} \[Backslash]\[Backslash]\"\>"], \
"Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274189274*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"2528db08-4af7-493d-8c14-\
d3468f168bcc"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274191516*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"97bc19fb-7fad-4bbf-a2b5-\
6f4847dc1647"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274195671*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"57802f2e-1ea4-40dd-b6b6-\
cd91163fc25c"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312741984043`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"db9ceafb-ccfc-4119-bbd6-\
436cdc8386e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,0,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,0,0,0,0,0,0,0,1,0]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"C\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", "\<\"] & $\"\>", 
   "\[InvisibleSpace]", "\<\"C\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "0", "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,0,0,0,0,0,1,0]", " & ", "[0,0,0,0,0,0,0,0,0,1,0]", " & $", 
   "C", "_", {1}, "$ [", 5, "] & $", "C", "_", {0}, "$ [", 6, 
   "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742006316`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"4e0ff2ef-aad2-423b-b5a3-\
cf0f48707aea"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274203357*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"bc814668-185a-461b-86cb-\
52a50fbe2561"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742061844`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"a7b524d0-4cce-4540-833c-\
1f5839faab36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,1,0,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,0,0,1,2,3,4,3,2,2]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"D\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,1,0,0,0,0,0,0]", " & ", "[0,0,0,0,1,2,3,4,3,2,2]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "D", "_", {6}, "$ [", 5, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274209337*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"7dfc63ee-e797-4d16-86ca-\
82a4bae09663"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742124195`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"e6622e46-8010-45e4-ab5c-\
e84a510bf0ca"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274215458*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"d606e8b6-1188-4352-97c2-\
0b2867fa2c8d"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742183127`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"8ed83a55-c7db-44a1-8490-\
4f23243b38e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,0,0,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,1,2,3,4,5,6,4,3,3]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"E\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "1"}], "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "13", "\[InvisibleSpace]", "\<\"] & $\"\>", 
   "\[InvisibleSpace]", "\<\"E\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "8", "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,0,0,0,0,0,0,1,0]", " & ", "[0,0,1,2,3,4,5,6,4,3,3]", " & $", 
   "E", "_", {8, 1}, "$ [", 13, "] & $", "E", "_", {8}, "$ [", 14, 
   "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274220481*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"acfea4c0-8f07-40e9-bcfc-\
c008c65b1e3e"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742233047`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"6e2d523a-9ca7-41f5-9c38-\
64ab54b6b683"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274227295*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"60f18f7e-5e7a-45a1-a3b5-\
95b5f79bd2f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,0,0,0,1,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,2,3,4,5,6,8,6,4,4]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"F\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "3"}], "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,0,0,0,1,0,0,0]", " & ", "[0,1,2,3,4,5,6,8,6,4,4]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "F", "_", {9, 3}, "$ [", 14, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742301965`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0bf10cc2-ffaf-4512-ba9b-\
e7752f754be2"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742325306`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"445bc608-61a3-42fd-b52e-\
b291fde75dfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,0,1,0,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,1,2,4,6,8,10,7,4,5]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"F\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "6"}], "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,0,1,0,0,0,0,0,0]", " & ", "[0,0,1,2,4,6,8,10,7,4,5]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "F", "_", {8, 6}, "$ [", 9, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274235443*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"2e812a3b-c946-4aea-8977-\
a4a616444c8d"],

Cell[BoxData["\<\"\[Backslash]cline{2-5}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742383003`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"a211c294-2e9a-40b2-878f-\
9cbcd838e170"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,0,0,0,0,0,2,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,4,5,6,7,8,5,4,4]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"F\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"F\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "10", "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,0,0,0,0,0,2,0]", " & ", "[1,2,3,4,5,6,7,8,5,4,4]", " & $", 
   "F", "_", {10, 1, 1}, "$ [", 5, "] & $", "F", "_", {10}, "$ [", 6, 
   "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742410135`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5387aed0-a6f3-4de2-8c8f-\
0b5668fb4196"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742436028`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"9a8f5fb1-e2ff-48ae-b2a8-\
293efc335182"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274247061*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"1da97eae-9314-409c-981c-\
f5e9ac6eb845"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742491865`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5cc9136c-7e25-4744-ad75-\
160358220777"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,0,0,1,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,4,5,6,8,10,7,5,5]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"G\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"G\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "4"}], "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,0,0,1,0,0,1,0]", " & ", "[1,2,3,4,5,6,8,10,7,5,5]", " & $", 
   "G", "_", {10, 4, 1}, "$ [", 17, "] & $", "G", "_", {10, 4}, "$ [", 18, 
   "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274251232*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f19a4194-a060-4fac-bddb-\
4efd6c5a23a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,1,0,0,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,2,3,5,7,9,11,8,5,5]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"G\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "6"}], "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "28", "\[InvisibleSpace]", "\<\"] & $\"\>", 
   "\[InvisibleSpace]", "\<\"G\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "6", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,1,0,0,0,0,0,1]", " & ", "[0,1,2,3,5,7,9,11,8,5,5]", " & $", 
   "G", "_", {9, 6}, "$ [", 28, "] & $", "G", "_", {9, 6, 1}, "$ [", 28, 
   "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274255802*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5f611cca-6d01-4ee2-83ca-\
8f53276d6054"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742583275`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"cceea321-3220-418e-a331-\
3f00117f29a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,2,0,0,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,2,4,6,8,10,12,8,5,6]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"G\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"G\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8"}], "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", 
   "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,2,0,0,0,0,0,0,1,0]", " & ", "[0,0,2,4,6,8,10,12,8,5,6]", " & $", 
   "G", "_", {8, 8, 1}, "$ [", 13, "] & $", "G", "_", {8, 8}, "$ [", 14, 
   "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274261379*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"246fb77a-825e-4107-8fdd-\
d8ea018b3c09"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742646303`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"49fc1668-3d15-4f24-95e9-\
51b0a0b210e7"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274266679*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0f092768-8c41-48d7-aee9-\
7f17ff08ac00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,1,0,0,0,1,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,4,6,8,10,12,9,6,6]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"H\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "6", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,1,0,0,0,1,0,0]", " & ", "[1,2,3,4,6,8,10,12,9,6,6]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "H", "_", {10, 6, 2}, "$ [", 25, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274268679*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5342c46f-f5a3-4dfa-adb7-\
9d3e0b6058ec"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274272503*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"978ebfc2-21f0-4b5c-94f0-\
a72ec5295e5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,1,0,0,0,0,0,0,1,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,3,5,7,9,11,13,9,6,6]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"H\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,1,0,0,0,0,0,0,1,1]", " & ", "[0,1,3,5,7,9,11,13,9,6,6]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "H", "_", {9, 8, 1}, "$ [", 32, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742753415`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"edb0dc71-2119-49da-880c-\
40b4c9e4dd81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,1,0,0,1,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,2,4,6,8,11,14,10,6,7]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"H\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "7", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,1,0,0,1,0,0,0,0]", " & ", "[0,1,2,4,6,8,11,14,10,6,7]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "H", "_", {9, 7, 4}, "$ [", 24, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.77313127427801*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"11124539-3b08-4911-9dcf-\
97682e4a671b"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742802253`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"7ce18e14-6db3-4dbc-8fec-\
84b4929a5ecd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,2,0,1,0,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,2,4,7,10,13,16,11,6,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"H\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,2,0,1,0,0,0,0,0,0]", " & ", "[0,0,2,4,7,10,13,16,11,6,8]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "H", "_", {8, 8, 6}, "$ [", 9, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274283287*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"6937f408-66ea-4312-a411-\
4abd51d268b6"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274286086*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"b3c73123-6fbe-4e76-9119-\
b972ffb6a24b"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742880793`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"78e20f64-ccf0-480a-b7b8-\
a14f391be108"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,0,0,0,0,0,1,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,6,8,10,12,14,10,7,7]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,0,0,0,0,0,1,1,0]", " & ", "[1,2,4,6,8,10,12,14,10,7,7]", 
   " & $", "I", "_", {10, 8, 2, 1}, "$ [", 31, "] & $", "I", "_", {10, 8, 2}, 
   "$ [", 32, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742903414`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"6560fae3-5896-43f5-b40b-\
73a84530b031"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742928047`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"055e9311-c787-4787-b515-\
7217f0de9481"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,1,0,0,1,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,5,7,9,12,15,11,7,7]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,1,0,0,1,0,0,0,1]", " & ", "[1,2,3,5,7,9,12,15,11,7,7]", " & $",
    "I", "_", {10, 7, 4}, "$ [", 40, "] & $", "I", "_", {10, 7, 4, 1}, "$ [", 
   40, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742966523`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"7f2a8eec-5be2-4009-a878-\
a2a9c39727de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,0,0,0,0,1,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,6,8,10,12,15,11,7,7]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,0,0,0,0,1,0,0,1]", " & ", "[0,2,4,6,8,10,12,15,11,7,7]", 
   " & $", "I", "_", {9, 9, 3}, "$ [", 28, "] & $", "I", "_", {9, 9, 3, 1}, 
   "$ [", 28, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312742966523`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f14ed24b-9a0a-466c-92ab-\
c0cb915da15c"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274303336*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"3f436057-d447-4e3b-9e75-\
db21fc7a4d91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,2,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,4,7,10,13,16,11,7,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "6", ",", "6", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "6", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,2,0,0,0,0,1,0]", " & ", "[1,2,3,4,7,10,13,16,11,7,8]", 
   " & $", "I", "_", {10, 6, 6, 1}, "$ [", 17, "] & $", "I", "_", {10, 6, 6}, 
   "$ [", 18, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274306103*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"4c3863c5-4b8f-4877-8a9a-\
3f8f5cb585a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,1,0,0,1,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,3,5,7,10,13,16,11,7,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "5", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,1,0,0,1,0,0,0,1,0]", " & ", "[0,1,3,5,7,10,13,16,11,7,8]", 
   " & $", "I", "_", {9, 8, 5, 1}, "$ [", 48, "] & $", "I", "_", {9, 8, 5}, 
   "$ [", 48, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743089404`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"210ccaac-fa76-49f8-ae61-\
88d3db49f851"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274312792*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"4043661d-c35d-4316-9084-\
db612004a781"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,2,0,0,0,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,2,5,8,11,14,17,12,7,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "7", ",", "7"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "7", ",", "7", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,2,0,0,0,0,0,0,1]", " & ", "[0,1,2,5,8,11,14,17,12,7,8]", 
   " & $", "I", "_", {9, 7, 7}, "$ [", 24, "] & $", "I", "_", {9, 7, 7, 1}, 
   "$ [", 24, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743155665`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"feee6ca3-e5b4-4bda-b7e4-\
9d0979b9c98d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,3,0,0,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,3,6,9,12,15,18,12,7,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "8", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"I\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "8"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,3,0,0,0,0,0,0,1,0]", " & ", "[0,0,3,6,9,12,15,18,12,7,9]", 
   " & $", "I", "_", {8, 8, 8, 1}, "$ [", 13, "] & $", "I", "_", {8, 8, 8}, 
   "$ [", 14, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274320329*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0ca588a3-df7d-4fcd-9ac8-\
8499fdcfb57c"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743233705`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"934ade3c-9d23-447c-9b33-\
3d5ec9418f10"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.77313127432554*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"1472bff2-b863-4116-9f31-\
972e3993934b"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743279943`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"20a999a9-50d0-482a-84c0-\
5dd3a2d7451d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,0,0,1,0,0,0,1,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,6,8,11,14,17,12,8,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "5", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,0,0,1,0,0,0,1,1]", " & ", "[1,2,4,6,8,11,14,17,12,8,8]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {10, 8, 5, 1}, "$ [", 60, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743303585`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"9eefc396-e526-4a70-af93-\
e877ae3c5401"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,0,0,0,1,1,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,7,9,11,13,16,12,8,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "3", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,0,0,0,1,1,0,0]", " & ", "[1,3,5,7,9,11,13,16,12,8,8]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {10, 9, 3, 2}, "$ [", 28, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274334462*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"370f2913-a866-4163-9c1d-\
9856adcfbc89"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743373904`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"34258397-9589-4c8e-a998-\
a82db5ccfdd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,1,1,0,0,1,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,5,8,11,14,18,13,8,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "6", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,1,1,0,0,1,0,0,0]", " & ", "[1,2,3,5,8,11,14,18,13,8,9]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {10, 7, 6, 3}, "$ [", 32, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274339553*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"6e0f348a-c5ac-44f1-b1d4-\
28d02f61f72d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,0,0,0,2,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,6,8,10,14,18,13,8,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "4", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,0,0,0,2,0,0,0,0]", " & ", "[1,2,4,6,8,10,14,18,13,8,9]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {10, 8, 4, 4}, "$ [", 15, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274342494*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"bd67639d-9c11-41d1-891f-\
abc195934d6e"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743455296`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"109a51cc-35ce-4074-987e-\
dda7bcd6b8c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,1,1,0,0,0,0,1,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,3,6,9,12,15,18,13,8,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "7", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,1,1,0,0,0,0,1,0,0]", " & ", "[0,1,3,6,9,12,15,18,13,8,9]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {9, 8, 7, 2}, "$ [", 48, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274348256*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"3302be1a-017d-4ccb-b32c-\
0adac493d286"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,0,0,1,0,1,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,6,8,11,14,18,13,8,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "5", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,0,0,1,0,1,0,0,0]", " & ", "[0,2,4,6,8,11,14,18,13,8,9]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {9, 9, 5, 3}, "$ [", 30, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743522687`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"825cf258-6ba4-4564-9b29-\
f363525fdd49"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743550253`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"b0ddf991-497f-4130-8e54-\
0d667b9efa45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,1,0,1,1,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,3,5,8,12,16,20,14,8,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "6", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,1,0,1,1,0,0,0,0,0]", " & ", "[0,1,3,5,8,12,16,20,14,8,10]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {9, 8, 6, 5}, "$ [", 24, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743578095`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0d2b1cb7-0518-48db-8665-\
643bc816cad2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,3,0,1,0,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,3,6,10,14,18,22,15,8,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "8", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,3,0,1,0,0,0,0,0,0]", " & ", "[0,0,3,6,10,14,18,22,15,8,11]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {8, 8, 8, 6}, "$ [", 9, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743612814`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"930085bd-b3c6-4f1e-8c3c-\
1cdecf0482fd"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274363507*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"e0a821a7-e88d-42a5-b3a6-\
491c9cc72ab0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,3,0,0,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,2,6,10,14,18,22,15,8,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"J\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "7", ",", "7", ",", "7"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,3,0,0,0,0,0,0,0]", " & ", "[0,1,2,6,10,14,18,22,15,8,11]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "J", "_", {9, 7, 7, 7}, "$ [", 6, 
   "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274367152*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"d64ffed1-9a2f-461f-ba0d-\
38ee49ae37a5"],

Cell[BoxData["\<\"\[Backslash]cline{2-5}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743702393`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"c1128b90-f973-47cc-a82a-\
7577d069e80c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,0,0,0,0,1,2,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,8,10,12,14,16,11,8,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"J\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "2", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"J\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,0,0,0,0,1,2,0]", " & ", "[2,4,6,8,10,12,14,16,11,8,8]", 
   " & $", "J", "_", {10, 10, 2, 1, 1}, "$ [", 13, "] & $", "J", "_", {10, 10,
    2}, "$ [", 14, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743725214`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"cd989f33-1294-421e-b082-\
9905401cfecd"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743762255`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"2517fb42-468c-429f-8797-\
add403eae9d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,2,0,0,0,0,0,0,2]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,6,9,12,15,18,13,8,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"J\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "7"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"J\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "7", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,2,0,0,0,0,0,0,2]", " & ", "[1,2,3,6,9,12,15,18,13,8,8]", 
   " & $", "J", "_", {10, 7, 7}, "$ [", 16, "] & $", "J", "_", {10, 7, 7, 1, 
   1}, "$ [", 16, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743791046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f773b01b-a9a5-4a56-a7c0-\
966eaad51c83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,0,1,0,0,0,0,0,2]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,6,9,12,15,18,13,8,8]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"J\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"J\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "6", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,0,1,0,0,0,0,0,2]", " & ", "[0,2,4,6,9,12,15,18,13,8,8]", 
   " & $", "J", "_", {9, 9, 6}, "$ [", 28, "] & $", "J", "_", {9, 9, 6, 1, 1},
    "$ [", 28, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743832517`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"7d227427-87ae-42d9-8349-\
9ce28dfd432f"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743850393`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"9d677c63-13b6-45d5-a6a2-\
5f2d5f33fc92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,0,1,0,0,0,0,2,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,6,9,12,15,18,12,8,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"J\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "6", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"J\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,0,1,0,0,0,0,2,0]", " & ", "[0,2,4,6,9,12,15,18,12,8,9]", 
   " & $", "J", "_", {9, 9, 6, 1, 1}, "$ [", 28, "] & $", "J", "_", {9, 9, 6},
    "$ [", 28, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743886576`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"cf60d4fe-53b7-4e74-8b17-\
6cf66c7878c0"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274391601*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"6be10d60-a250-4134-9160-\
6e20b65e1299"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743949385`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"06545aaf-f6c0-426f-9fb6-\
6d30060085d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,0,0,1,0,1,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,8,10,12,15,18,13,9,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "4", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "4", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,0,0,1,0,1,1,0]", " & ", "[2,4,6,8,10,12,15,18,13,9,9]", 
   " & $", "K", "_", {10, 10, 4, 2, 1}, "$ [", 31, "] & $", "K", "_", {10, 10,
    4, 2}, "$ [", 32, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312743969326`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"76b86bc9-61d7-451f-962f-\
2c8c6097d3b8"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744025*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"cf2dc3fb-a17f-47f7-9917-\
6e6a7eae2c1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,1,0,0,0,0,2,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,7,10,13,16,19,13,9,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,1,0,0,0,0,2,1]", " & ", "[1,3,5,7,10,13,16,19,13,9,9]", 
   " & $", "K", "_", {10, 9, 6, 1, 1}, "$ [", 48, "] & $", "K", "_", {10, 9, 
   6, 1}, "$ [", 48, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744049025`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"89e792c6-9ef7-49ea-92d9-\
dafb99915809"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,1,0,0,0,0,1,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,7,10,13,16,19,14,9,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "7", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "54", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "7", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "54", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,1,0,0,0,0,1,0,1]", " & ", "[1,2,4,7,10,13,16,19,14,9,9]", 
   " & $", "K", "_", {10, 8, 7, 2}, "$ [", 54, "] & $", "K", "_", {10, 8, 7, 
   2, 1}, "$ [", 54, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274408491*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"c4383caa-b257-4003-bd10-\
b7cd353b445e"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744119797`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"c0e4041f-d693-4752-93cd-\
7462d581a03d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,0,1,0,1,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,7,9,12,15,19,14,9,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "5", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "5", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,0,1,0,1,0,0,1]", " & ", "[1,3,5,7,9,12,15,19,14,9,9]", 
   " & $", "K", "_", {10, 9, 5, 3}, "$ [", 60, "] & $", "K", "_", {10, 9, 5, 
   3, 1}, "$ [", 60, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274412975*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"fc51e625-9b26-4a40-b865-\
8aab7d6e964b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,1,0,0,0,0,0,0,1,2]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,5,8,11,14,17,20,14,9,9]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,1,0,0,0,0,0,0,1,2]", " & ", "[0,2,5,8,11,14,17,20,14,9,9]", 
   " & $", "K", "_", {9, 9, 8, 1}, "$ [", 32, "] & $", "K", "_", {9, 9, 8, 1, 
   1}, "$ [", 32, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744192963`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"ea324620-294b-4ba8-9930-\
e929c5c4d66c"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274422372*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f71b3922-ac38-4be0-8928-\
4a8abb85f505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,2,0,0,0,0,0,0,3,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,5,8,11,14,17,20,13,9,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,2,0,0,0,0,0,0,3,0]", " & ", "[1,2,5,8,11,14,17,20,13,9,10]", 
   " & $", "K", "_", {10, 8, 8, 1, 1, 1}, "$ [", 13, "] & $", "K", "_", {10, 
   8, 8}, "$ [", 14, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744252043`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5ae79da4-01c2-4f4a-9a0f-\
f22b3ad21bef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,0,1,0,1,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,6,9,12,16,20,14,9,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "6", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "67", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "6", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "68", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,0,1,0,1,0,0,1,0]", " & ", "[1,2,4,6,9,12,16,20,14,9,10]", 
   " & $", "K", "_", {10, 8, 6, 4, 1}, "$ [", 67, "] & $", "K", "_", {10, 8, 
   6, 4}, "$ [", 68, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274430068*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"60b63dc9-7118-44b0-9225-\
7be93e7572cc"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274430068*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"02d7e7e4-4db6-40fe-bb87-\
83f59421ce9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,1,0,0,0,1,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,7,10,13,16,20,14,9,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "7", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "7", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,1,0,0,0,1,0,1,0]", " & ", "[0,2,4,7,10,13,16,20,14,9,10]", 
   " & $", "K", "_", {9, 9, 7, 3, 1}, "$ [", 60, "] & $", "K", "_", {9, 9, 7, 
   3}, "$ [", 60, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274437109*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f7408e02-0937-437c-80dc-\
b14cca3747cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,2,0,1,0,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,6,9,13,17,21,15,9,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "7", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "7", ",", "5", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,2,0,1,0,0,0,0,1]", " & ", "[1,2,3,6,9,13,17,21,15,9,10]", 
   " & $", "K", "_", {10, 7, 7, 5}, "$ [", 36, "] & $", "K", "_", {10, 7, 7, 
   5, 1}, "$ [", 36, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744404554`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"6b2fb732-28bf-4aa5-af2d-\
ecbae77ee0b5"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744440403`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"c357b4c3-5dea-4bcd-bbf4-\
e15170357b1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,2,0,0,0,1,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,4,7,10,13,17,21,15,9,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,2,0,0,0,1,0,0,0,1]", " & ", "[0,1,4,7,10,13,17,21,15,9,10]", 
   " & $", "K", "_", {9, 8, 8, 4}, "$ [", 50, "] & $", "K", "_", {9, 8, 8, 4, 
   1}, "$ [", 50, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744467707`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"813a080c-9854-453c-86ce-\
4f3a31260d13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,0,1,1,0,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,6,9,13,17,21,15,9,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "6", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "6", ",", "5", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,0,1,1,0,0,0,0,1]", " & ", "[0,2,4,6,9,13,17,21,15,9,10]", 
   " & $", "K", "_", {9, 9, 6, 5}, "$ [", 48, "] & $", "K", "_", {9, 9, 6, 5, 
   1}, "$ [", 48, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744516745`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"05469852-e069-40ae-b015-\
06dd801c0e4b"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744534535`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f5214e9f-880d-4483-933b-\
2e2705d88c83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,1,1,1,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,3,6,10,14,18,22,15,9,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "7", ",", "6", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "7", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,1,1,1,0,0,0,0,1,0]", " & ", "[0,1,3,6,10,14,18,22,15,9,11]", 
   " & $", "K", "_", {9, 8, 7, 6, 1}, "$ [", 56, "] & $", "K", "_", {9, 8, 7, 
   6}, "$ [", 56, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744563456`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"c1318c16-5793-4e13-8daf-\
38954fb3fc37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,4,0,0,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,4,8,12,16,20,24,16,9,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "8", ",", "8", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"K\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,4,0,0,0,0,0,0,1,0]", " & ", "[0,0,4,8,12,16,20,24,16,9,12]", 
   " & $", "K", "_", {8, 8, 8, 8, 1}, "$ [", 13, "] & $", "K", "_", {8, 8, 8, 
   8}, "$ [", 14, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274460134*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"d989d3eb-339a-4d6d-8d60-\
afac229cb489"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744632683`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"8bb7917f-1b80-4278-be3f-\
ca577616ffa3"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744665933`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"feef5cfd-4fd9-4763-b3ee-\
4bf0e9777c84"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274468901*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"3fe50c28-6a1b-4fca-ab20-\
a8bbe744fead"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,0,1,1,0,0,1,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,8,10,13,17,21,15,10,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "5", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,0,1,1,0,0,1,1]", " & ", "[2,4,6,8,10,13,17,21,15,10,10]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {10, 10, 5, 4, 1}, "$ [", 
   48, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274471769*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5e27532b-ae66-4e3c-ac6a-\
4713c02258da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,1,0,0,0,2,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,8,11,14,17,20,15,10,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "6", ",", "2", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,1,0,0,0,2,0,0]", " & ", "[2,4,6,8,11,14,17,20,15,10,10]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {10, 10, 6, 2, 2}, "$ [", 
   25, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274475567*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0bc9aa3c-90dc-48f2-b392-\
fcda37109aa4"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744787016`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"9dc473ae-7744-459e-80b8-\
156f615808a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,1,0,0,0,1,0,1,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,8,11,14,17,21,15,10,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "7", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "90", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,1,0,0,0,1,0,1,1]", " & ", "[1,3,5,8,11,14,17,21,15,10,10]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {10, 9, 7, 3, 1}, "$ [", 
   90, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744825325`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5acc5f7a-9713-4591-a866-\
4bc362c4c6ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,1,0,1,0,0,1,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,7,10,14,18,22,16,10,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "7", ",", "5", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,1,0,1,0,0,1,0,0]", " & ", "[1,2,4,7,10,14,18,22,16,10,11]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {10, 8, 7, 5, 2}, "$ [", 
   72, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.77313127448533*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"a9d3b129-994e-45db-a801-\
2e278bc0b5f2"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744883795`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"21078f85-3093-40ff-bb29-\
8b32d814d50b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,1,0,1,1,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,7,10,13,17,22,16,10,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "4", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,1,0,1,1,0,0,0]", " & ", "[1,3,5,7,10,13,17,22,16,10,11]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {10, 9, 6, 4, 3}, "$ [", 
   48, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312744906473`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"8c5cf65a-a55a-4e41-ab66-\
f35cbcb14217"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,1,1,0,0,0,0,1,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,7,11,15,19,23,16,10,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "7", ",", "6", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,1,1,0,0,0,0,1,1]", " & ", "[0,2,4,7,11,15,19,23,16,10,11]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {9, 9, 7, 6, 1}, "$ [", 
   72, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274494455*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"2e8a65b9-0f65-4eab-a7cf-\
888dec32bcc4"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.77313127449778*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"85147097-6c66-4e85-8401-\
67896294889a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,1,0,0,0,1,0,1,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,5,8,11,14,18,22,16,10,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "4", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,1,0,0,0,1,0,1,0,0]", " & ", "[0,2,5,8,11,14,18,22,16,10,11]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {9, 9, 8, 4, 2}, "$ [", 
   60, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274500249*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"229aea90-1de4-4282-bdde-\
f8176ac8f2db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,3,0,0,0,1,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,7,11,15,19,24,17,10,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "7", ",", "7", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,3,0,0,0,1,0,0,0]", " & ", "[1,2,3,7,11,15,19,24,17,10,12]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {10, 7, 7, 7, 3}, "$ [", 
   20, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745033064`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"70e2f004-7a2d-48f2-8374-\
ca627eff4c6d"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745063496`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"53f14347-ef4f-4755-89b2-\
414a31655dd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,0,2,0,1,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,6,10,14,19,24,17,10,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "6", ",", "6", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,0,2,0,1,0,0,0,0]", " & ", "[1,2,4,6,10,14,19,24,17,10,12]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {10, 8, 6, 6, 4}, "$ [", 
   27, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745095043`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"8edf0dc1-487f-42ef-93ef-\
c9046bfd1ece"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,2,0,1,0,0,1,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,4,7,11,15,19,24,17,10,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "6", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,2,0,1,0,0,1,0,0,0]", " & ", "[0,1,4,7,11,15,19,24,17,10,12]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {9, 8, 8, 6, 3}, "$ [", 
   48, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745133514`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0ab9cc6f-6e54-4c33-8bb4-\
38670208253b"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745158834`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"c0b9f651-7715-4932-807a-\
765a328395d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,1,0,1,1,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,7,10,14,19,24,17,10,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "7", ",", "5", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,1,0,1,1,0,0,0,0]", " & ", "[0,2,4,7,10,14,19,24,17,10,12]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {9, 9, 7, 5, 4}, "$ [", 
   36, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274518677*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"ae336950-3600-4504-be94-\
90460f50c96a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,1,2,0,1,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,3,7,11,16,21,26,18,10,13]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "7", ",", "7", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,1,2,0,1,0,0,0,0,0]", " & ", "[0,1,3,7,11,16,21,26,18,10,13]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {9, 8, 7, 7, 5}, "$ [", 
   24, "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745215483`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"7af7cfcc-3a38-4d03-a532-\
8448ca143683"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745244017`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"c01ea828-0d47-4d96-96bd-\
2897360def17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,0,3,0,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,6,11,16,21,26,18,10,13]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "6", ",", "6", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,0,3,0,0,0,0,0,0]", " & ", "[0,2,4,6,11,16,21,26,18,10,13]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {9, 9, 6, 6, 6}, "$ [", 8,
    "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274526478*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"8e1d3e85-3948-4056-acf2-\
993d6c729725"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,4,0,1,0,0,0,0,0,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,4,8,13,18,23,28,19,10,14]\"\>", 
   "\[InvisibleSpace]", "\<\" & \[Backslash]multicolumn{2}{c|}{$\"\>", 
   "\[InvisibleSpace]", "\<\"L\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "8", ",", "8", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]} \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,4,0,1,0,0,0,0,0,0]", " & ", "[0,0,4,8,13,18,23,28,19,10,14]", 
   " & \[Backslash]multicolumn{2}{c|}{$", "L", "_", {8, 8, 8, 8, 6}, "$ [", 9,
    "]} \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745297575`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"68df187d-437e-4ab3-8784-\
635fdcf9bd71"],

Cell[BoxData["\<\"\[Backslash]cline{2-5}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745323863`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"e630a986-8114-43e6-b1a1-\
d2c8b2511acd"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745351877`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"fa63d353-aed6-46a6-bbc9-\
7023957109ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,1,0,0,0,0,0,3,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,9,12,15,18,21,14,10,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "7", ",", "1", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "7", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,1,0,0,0,0,0,3,1]", " & ", "[2,4,6,9,12,15,18,21,14,10,10]", 
   " & $", "L", "_", {10, 10, 7, 1, 1, 1}, "$ [", 28, "] & $", "L", "_", {10, 
   10, 7, 1}, "$ [", 28, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745372477`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"9ffc5d54-9e6b-4237-9a07-\
0bd28bab102d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,2,0,0,0,1,0,0,0,2]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,5,8,11,14,18,22,16,10,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "4", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,2,0,0,0,1,0,0,0,2]", " & ", "[1,2,5,8,11,14,18,22,16,10,10]", 
   " & $", "L", "_", {10, 8, 8, 4}, "$ [", 38, "] & $", "L", "_", {10, 8, 8, 
   4, 1, 1}, "$ [", 37, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274540968*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5173129f-5dd7-4a17-ba8a-\
9b43d79b7ff4"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745449357`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"26b2717e-4c21-43ce-a0ea-\
8374a0aad405"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,1,1,0,0,0,0,2]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,7,10,14,18,22,16,10,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "5", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,1,1,0,0,0,0,2]", " & ", "[1,3,5,7,10,14,18,22,16,10,10]", 
   " & $", "L", "_", {10, 9, 6, 5}, "$ [", 48, "] & $", "L", "_", {10, 9, 6, 
   5, 1, 1}, "$ [", 48, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745475206`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"6f99206f-862b-4309-a877-\
598156853a54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[3,0,0,0,0,0,1,0,0,2]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,3,6,9,12,15,18,22,16,10,10]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "3", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[3,0,0,0,0,0,1,0,0,2]", " & ", "[0,3,6,9,12,15,18,22,16,10,10]", 
   " & $", "L", "_", {9, 9, 9, 3}, "$ [", 28, "] & $", "L", "_", {9, 9, 9, 3, 
   1, 1}, "$ [", 28, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274551433*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"95726c67-79a7-425c-b6b3-\
02d1f1d80f10"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274554494*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f4accf78-dcf2-4f86-909b-\
c924b9b560f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,2,0,0,0,1,0,0,2,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,5,8,11,14,18,22,15,10,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "4", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,2,0,0,0,1,0,0,2,0]", " & ", "[1,2,5,8,11,14,18,22,15,10,11]", 
   " & $", "L", "_", {10, 8, 8, 4, 1, 1}, "$ [", 37, "] & $", "L", "_", {10, 
   8, 8, 4}, "$ [", 38, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274556633*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"c16a05dd-71f0-4115-9f27-\
fd4e078bcc92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,1,1,0,0,0,2,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,7,10,14,18,22,15,10,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "5", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,1,1,0,0,0,2,0]", " & ", "[1,3,5,7,10,14,18,22,15,10,11]", 
   " & $", "L", "_", {10, 9, 6, 5, 1, 1}, "$ [", 48, "] & $", "L", "_", {10, 
   9, 6, 5}, "$ [", 48, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745622234`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"e131e7c8-1dc9-4a6d-aa36-\
807d95068b91"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745660906`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"e54e71dd-803b-4fbd-a2dc-\
de7084da61d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[3,0,0,0,0,0,1,0,2,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,3,6,9,12,15,18,22,15,10,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "3", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[3,0,0,0,0,0,1,0,2,0]", " & ", "[0,3,6,9,12,15,18,22,15,10,11]", 
   " & $", "L", "_", {9, 9, 9, 3, 1, 1}, "$ [", 28, "] & $", "L", "_", {9, 9, 
   9, 3}, "$ [", 28, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274567991*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"4ecc2c18-4e49-4f29-89d0-\
a52fd7d95618"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,2,1,0,0,0,0,0,0,2]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,4,8,12,16,20,24,17,10,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "7", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,2,1,0,0,0,0,0,0,2]", " & ", "[0,1,4,8,12,16,20,24,17,10,11]", 
   " & $", "L", "_", {9, 8, 8, 7}, "$ [", 32, "] & $", "L", "_", {9, 8, 8, 7, 
   1, 1}, "$ [", 32, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274571828*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"28404659-08c0-4725-984c-\
5c194cf4c56e"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745747833`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"ff7981b5-5177-4fec-9c00-\
fa82bd35270c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,2,1,0,0,0,0,0,2,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,4,8,12,16,20,24,16,10,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "7", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"L\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,2,1,0,0,0,0,0,2,0]", " & ", "[0,1,4,8,12,16,20,24,16,10,12]", 
   " & $", "L", "_", {9, 8, 8, 7, 1, 1}, "$ [", 32, "] & $", "L", "_", {9, 8, 
   8, 7}, "$ [", 32, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745787325`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"97fdaab7-5140-410a-8cf8-\
fc28874eb848"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745813093`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0e887e76-904b-4fdf-8e91-\
415db4d1c939"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.77313127458346*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"93e79e83-380a-4cc5-88e0-\
76d1ae21d2b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,1,0,0,1,0,0,2,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,9,12,15,19,23,16,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "7", ",", "4", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "64", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "7", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "64", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,1,0,0,1,0,0,2,1]", " & ", "[2,4,6,9,12,15,19,23,16,11,11]", 
   " & $", "M", "_", {10, 10, 7, 4, 1, 1}, "$ [", 64, "] & $", "M", "_", {10, 
   10, 7, 4, 1}, "$ [", 64, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745854945`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"b1b0a346-1c8a-436a-89d6-\
8160dc0ad385"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274588524*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"61c14be8-0ad1-43fb-9a09-\
71a6bf95a145"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,0,0,0,0,0,2,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,7,10,13,16,19,22,16,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "8", ",", "2", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "8", ",", "2", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,0,0,0,0,0,2,1,0]", " & ", "[2,4,7,10,13,16,19,22,16,11,11]", 
   " & $", "M", "_", {10, 10, 8, 2, 2, 1}, "$ [", 31, "] & $", "M", "_", {10, 
   10, 8, 2, 2}, "$ [", 32, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274593294*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f9e6069b-58d6-42a9-a0a5-\
37fa59d0da64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,0,0,0,0,1,0,2,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,4,7,10,13,16,19,23,16,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "9", ",", "3", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "9", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,0,0,0,0,1,0,2,1]", " & ", "[1,4,7,10,13,16,19,23,16,11,11]", 
   " & $", "M", "_", {10, 9, 9, 3, 1, 1}, "$ [", 42, "] & $", "M", "_", {10, 
   9, 9, 3, 1}, "$ [", 42, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312745974226`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"71e30711-dc7d-445d-91ad-\
e2b534c6bb2f"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746002254`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"b34d7ba0-88d3-4dbd-bba5-\
d0739bac7067"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,1,1,0,0,1,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,8,11,15,19,23,17,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "6", ",", "5", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "6", ",", "5", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,1,1,0,0,1,0,1]", " & ", "[2,4,6,8,11,15,19,23,17,11,11]", 
   " & $", "M", "_", {10, 10, 6, 5, 2}, "$ [", 60, "] & $", "M", "_", {10, 10,
    6, 5, 2, 1}, "$ [", 60, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274603003*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"e001ff66-4a56-4673-971e-\
a2d3decb7524"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,1,0,0,0,2,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,9,12,15,18,23,17,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "7", ",", "3", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "7", ",", "3", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,1,0,0,0,2,0,0,1]", " & ", "[2,4,6,9,12,15,18,23,17,11,11]", 
   " & $", "M", "_", {10, 10, 7, 3, 3}, "$ [", 40, "] & $", "M", "_", {10, 10,
    7, 3, 3, 1}, "$ [", 40, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746076117`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"3f2aaf7a-2bdc-4944-8150-\
2bd51b98c1cd"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746115875`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"4e16678b-f9e4-4084-953e-\
90763eb9513e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,1,1,0,0,0,0,1,2]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,8,12,16,20,24,17,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "7", ",", "6", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "7", ",", "6", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,1,1,0,0,0,0,1,2]", " & ", "[1,3,5,8,12,16,20,24,17,11,11]", 
   " & $", "M", "_", {10, 9, 7, 6, 1}, "$ [", 72, "] & $", "M", "_", {10, 9, 
   7, 6, 1, 1}, "$ [", 72, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274612586*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"cf0a4359-a832-4d67-ad67-\
6e661c18d833"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,1,0,0,0,1,0,1,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,6,9,12,15,19,23,17,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "8", ",", "4", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "90", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "8", ",", "4", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "90", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,1,0,0,0,1,0,1,0,1]", " & ", "[1,3,6,9,12,15,19,23,17,11,11]", 
   " & $", "M", "_", {10, 9, 8, 4, 2}, "$ [", 90, "] & $", "M", "_", {10, 9, 
   8, 4, 2, 1}, "$ [", 90, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274618357*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"d344a887-8f54-4c64-8e48-\
8842fbbcbdd7"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274623471*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"99accef2-f85d-454b-b24c-\
49e7b1c6b6ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,2,1,0,0,0,0,0,0,3]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,5,9,13,17,21,25,18,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "7"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "10", ",", "8", ",", "8", ",", "7", ",", "1", ",", "1", ",", "1"}], "}"}],
    "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,2,1,0,0,0,0,0,0,3]", " & ", "[1,2,5,9,13,17,21,25,18,11,11]", 
   " & $", "M", "_", {10, 8, 8, 7}, "$ [", 24, "] & $", "M", "_", {10, 8, 8, 
   7, 1, 1, 1}, "$ [", 24, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274627604*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"cfca5edf-63bc-4997-9d24-\
14d26d822ca7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[3,0,0,1,0,0,0,0,0,3]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,3,6,9,13,17,21,25,18,11,11]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "6", ",", "1", ",", "1", ",", "1"}],
     "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[3,0,0,1,0,0,0,0,0,3]", " & ", "[0,3,6,9,13,17,21,25,18,11,11]", 
   " & $", "M", "_", {9, 9, 9, 6}, "$ [", 28, "] & $", "M", "_", {9, 9, 9, 6, 
   1, 1, 1}, "$ [", 28, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274631486*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"bb51d50c-24bc-4c31-89fe-\
5cda3850488c"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746349044`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"2b902721-7acd-4d13-a824-\
04ebc6df310d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,0,0,0,0,0,5,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[3,6,9,12,15,18,21,24,15,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "10", ",", "10", ",", "10", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1"}], "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\"] & $\"\>", 
   "\[InvisibleSpace]", "\<\"M\"\>", "\[InvisibleSpace]", "\<\"_\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "10"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,0,0,0,0,0,5,0]", " & ", "[3,6,9,12,15,18,21,24,15,11,12]", 
   " & $", "M", "_", {10, 10, 10, 1, 1, 1, 1, 1}, "$ [", 5, "] & $", "M", 
   "_", {10, 10, 10}, "$ [", 6, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746388087`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"65c945a4-6e21-4342-bdce-\
995b254d83af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,2,0,0,0,0,3,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,8,12,16,20,24,16,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "10", ",", "10", ",", "6", ",", "6", ",", "1", ",", "1", ",", "1"}], 
    "}"}], "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "6", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,2,0,0,0,0,3,0]", " & ", "[2,4,6,8,12,16,20,24,16,11,12]", 
   " & $", "M", "_", {10, 10, 6, 6, 1, 1, 1}, "$ [", 17, "] & $", "M", "_", {
   10, 10, 6, 6}, "$ [", 18, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746411533`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"5d21e45b-0d8d-4879-8b1a-\
648c6f944215"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746450033`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"086db249-e3a3-44ed-bfb4-\
1271961f8161"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,1,0,0,1,0,0,0,3,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,6,9,12,16,20,24,16,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "10", ",", "9", ",", "8", ",", "5", ",", "1", ",", "1", ",", "1"}], "}"}],
    "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "8", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,1,0,0,1,0,0,0,3,0]", " & ", "[1,3,6,9,12,16,20,24,16,11,12]", 
   " & $", "M", "_", {10, 9, 8, 5, 1, 1, 1}, "$ [", 48, "] & $", "M", "_", {
   10, 9, 8, 5}, "$ [", 48, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746474276`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"4cbd7dbb-567b-4d49-98f4-\
c0d51e31047d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,0,1,0,2,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[2,4,6,8,11,14,19,24,17,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "6", ",", "4", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "6", ",", "4", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,0,1,0,2,0,0,1,0]", " & ", "[2,4,6,8,11,14,19,24,17,11,12]", 
   " & $", "M", "_", {10, 10, 6, 4, 4, 1}, "$ [", 37, "] & $", "M", "_", {10, 
   10, 6, 4, 4}, "$ [", 38, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274651431*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"01db317b-a899-438d-9009-\
69cb793912ce"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746550875`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"25d1bf3a-46d9-4273-9066-\
2ffae7bc1c9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,2,0,1,0,0,0,1,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,5,8,12,16,20,24,17,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "6", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "67", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "6", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "68", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,2,0,1,0,0,0,1,1,0]", " & ", "[1,2,5,8,12,16,20,24,17,11,12]", 
   " & $", "M", "_", {10, 8, 8, 6, 2, 1}, "$ [", 67, "] & $", "M", "_", {10, 
   8, 8, 6, 2}, "$ [", 68, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746571355`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"b3d192e4-0c72-4137-9a7f-\
5745373bdc25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,1,0,1,0,1,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,8,11,15,19,24,17,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "7", ",", "5", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "108", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "7", ",", "5", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "108", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,1,0,1,0,1,0,1,0]", " & ", "[1,3,5,8,11,15,19,24,17,11,12]", 
   " & $", "M", "_", {10, 9, 7, 5, 3, 1}, "$ [", 108, "] & $", "M", "_", {10, 
   9, 7, 5, 3}, "$ [", 108, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.77313127466251*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"2aa4cf28-ac77-4d39-af04-\
d30b2b34a5c1"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274664954*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0453d9f2-f903-448a-af26-\
597592795daa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,1,1,0,0,0,0,0,2,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,5,9,13,17,21,25,17,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "7", ",", "1", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "7", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,1,1,0,0,0,0,0,2,1]", " & ", "[0,2,5,9,13,17,21,25,17,11,12]", 
   " & $", "M", "_", {9, 9, 8, 7, 1, 1}, "$ [", 56, "] & $", "M", "_", {9, 9, 
   8, 7, 1}, "$ [", 56, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746671944`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"4927a621-c3f9-47fa-a50f-\
a3c40d8359e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[3,0,0,0,1,0,0,1,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,3,6,9,12,16,20,24,17,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "5", ",", "2", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "5", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[3,0,0,0,1,0,0,1,1,0]", " & ", "[0,3,6,9,12,16,20,24,17,11,12]", 
   " & $", "M", "_", {9, 9, 9, 5, 2, 1}, "$ [", 60, "] & $", "M", "_", {9, 9, 
   9, 5, 2}, "$ [", 60, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274672013*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"bf7e77fa-bdab-492a-ba0a-\
ca1b8dc110d1"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746749115`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0cec1393-7de1-4a26-86e1-\
78263ac651fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,2,0,0,0,1,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,8,12,16,20,25,18,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "7", ",", "7", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "7", ",", "7", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,2,0,0,0,1,0,0,1]", " & ", "[1,2,4,8,12,16,20,25,18,11,12]", 
   " & $", "M", "_", {10, 8, 7, 7, 3}, "$ [", 60, "] & $", "M", "_", {10, 8, 
   7, 7, 3, 1}, "$ [", 60, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274678578*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"810b67b1-5131-41d9-897c-\
1d62bae711ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,2,0,0,1,1,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,5,8,11,15,20,25,18,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "5", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "8", ",", "5", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,2,0,0,1,1,0,0,0,1]", " & ", "[1,2,5,8,11,15,20,25,18,11,12]", 
   " & $", "M", "_", {10, 8, 8, 5, 4}, "$ [", 60, "] & $", "M", "_", {10, 8, 
   8, 5, 4, 1}, "$ [", 60, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274681099*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"7d946d7d-73f4-46b7-a831-\
c1cea8bce5be"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274684414*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"54224468-7113-41de-85b0-\
292a7fb2e8fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,0,0,2,0,1,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,3,5,7,11,15,20,25,18,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "6", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9", ",", "6", ",", "6", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,0,0,2,0,1,0,0,0,1]", " & ", "[1,3,5,7,11,15,20,25,18,11,12]", 
   " & $", "M", "_", {10, 9, 6, 6, 4}, "$ [", 60, "] & $", "M", "_", {10, 9, 
   6, 6, 4, 1}, "$ [", 60, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274688436*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"868b22c8-0b32-4db9-9a1c-\
e780357eb43c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,1,0,1,0,0,1,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,5,8,12,16,20,25,18,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "6", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "96", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "6", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "96", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,1,0,1,0,0,1,0,0,1]", " & ", "[0,2,5,8,12,16,20,25,18,11,12]", 
   " & $", "M", "_", {9, 9, 8, 6, 3}, "$ [", 96, "] & $", "M", "_", {9, 9, 8, 
   6, 3, 1}, "$ [", 96, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746920624`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"0b519c76-0087-44e1-b4b7-\
16db5361fc16"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746955247`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"7af27bf3-ccbf-423f-867e-\
6d8fef3d50af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[3,0,0,0,0,2,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,3,6,9,12,15,20,25,18,11,12]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "4", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "9", ",", "4", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[3,0,0,0,0,2,0,0,0,1]", " & ", "[0,3,6,9,12,15,20,25,18,11,12]", 
   " & $", "M", "_", {9, 9, 9, 4, 4}, "$ [", 30, "] & $", "M", "_", {9, 9, 9, 
   4, 4, 1}, "$ [", 30, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312746985083`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"013dcdd8-8c38-4add-876e-\
47072544d129"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,1,1,1,1,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,4,7,11,16,21,26,18,11,13]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "7", ",", "6", ",", "5", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8", ",", "7", ",", "6", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,1,1,1,1,0,0,0,1,0]", " & ", "[1,2,4,7,11,16,21,26,18,11,13]", 
   " & $", "M", "_", {10, 8, 7, 6, 5, 1}, "$ [", 72, "] & $", "M", "_", {10, 
   8, 7, 6, 5}, "$ [", 72, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312747026277`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"807e94d5-67de-43a9-8a51-\
5d3623d453d3"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274705305*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"a031ade6-22ac-4017-8156-\
5e39842a1bd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,3,0,0,0,0,1,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,5,9,13,17,21,26,18,11,13]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "8", ",", "3", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "8", ",", "3"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,3,0,0,0,0,1,0,1,0]", " & ", "[0,1,5,9,13,17,21,26,18,11,13]", 
   " & $", "M", "_", {9, 8, 8, 8, 3, 1}, "$ [", 48, "] & $", "M", "_", {9, 8, 
   8, 8, 3}, "$ [", 48, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274708189*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"1c928423-1ff7-46f3-9b79-\
1593c1f4f515"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,2,0,0,1,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,8,12,16,21,26,18,11,13]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "7", ",", "7", ",", "4", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "7", ",", "7", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,2,0,0,1,0,0,1,0]", " & ", "[0,2,4,8,12,16,21,26,18,11,13]", 
   " & $", "M", "_", {9, 9, 7, 7, 4, 1}, "$ [", 60, "] & $", "M", "_", {9, 9, 
   7, 7, 4}, "$ [", 60, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312747118883`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"dcae4056-c043-49d4-bec5-\
327e97d7df47"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274716573*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"23a13ac3-1861-4f4f-947e-\
d98854a2c8ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,1,0,0,2,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,5,8,11,16,21,26,18,11,13]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "5", ",", "5", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "8", ",", "5", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,1,0,0,2,0,0,0,1,0]", " & ", "[0,2,5,8,11,16,21,26,18,11,13]", 
   " & $", "M", "_", {9, 9, 8, 5, 5, 1}, "$ [", 48, "] & $", "M", "_", {9, 9, 
   8, 5, 5}, "$ [", 48, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312747185125`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"f6a2ebb7-8a59-4d71-9ab7-\
038327fe4957"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[1,2,1,0,1,0,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,1,4,8,12,17,22,27,19,11,13]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "7", ",", "5"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8", ",", "8", ",", "7", ",", "5", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[1,2,1,0,1,0,0,0,0,1]", " & ", "[0,1,4,8,12,17,22,27,19,11,13]", 
   " & $", "M", "_", {9, 8, 8, 7, 5}, "$ [", 72, "] & $", "M", "_", {9, 8, 8, 
   7, 5, 1}, "$ [", 72, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.77313127472258*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"bed1605c-4138-4301-a873-\
f7e56e219132"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274725342*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"ad463de2-bd29-40de-8bfc-\
1c7b665a618b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[2,0,1,2,0,0,0,0,0,1]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,2,4,7,12,17,22,27,19,11,13]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "7", ",", "6", ",", "6"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9", ",", "7", ",", "6", ",", "6", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[2,0,1,2,0,0,0,0,0,1]", " & ", "[0,2,4,7,12,17,22,27,19,11,13]", 
   " & $", "M", "_", {9, 9, 7, 6, 6}, "$ [", 42, "] & $", "M", "_", {9, 9, 7, 
   6, 6, 1}, "$ [", 42, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312747301145`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"bbcf6e1b-f4a2-4a69-8e4e-\
25b409a11569"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,0,4,0,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[1,2,3,8,13,18,23,28,19,11,14]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "7", ",", "7", ",", "7", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7", ",", "7", ",", "7", ",", "7"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,0,4,0,0,0,0,0,1,0]", " & ", "[1,2,3,8,13,18,23,28,19,11,14]", 
   " & $", "M", "_", {10, 7, 7, 7, 7, 1}, "$ [", 16, "] & $", "M", "_", {10, 
   7, 7, 7, 7}, "$ [", 16, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312747301145`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"2a181da7-127e-427c-a205-\
7ca2371b99db"],

Cell[BoxData["\<\"\[Backslash]rowcolor{Gray}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274735833*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"126001f6-6140-4293-8b23-\
66178df089ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" & \"\>", "\[InvisibleSpace]", "\<\"[0,5,0,0,0,0,0,0,1,0]\"\>",
    "\[InvisibleSpace]", "\<\" & \"\>", 
   "\[InvisibleSpace]", "\<\"[0,0,5,10,15,20,25,30,20,11,15]\"\>", 
   "\[InvisibleSpace]", "\<\" & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "1"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] & $\"\>", "\[InvisibleSpace]", "\<\"M\"\>", 
   "\[InvisibleSpace]", "\<\"_\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8", ",", "8", ",", "8", ",", "8"}], "}"}], 
   "\[InvisibleSpace]", "\<\"$ [\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"] \[Backslash]\[Backslash]\"\>"}],
  SequenceForm[
  " & ", "[0,5,0,0,0,0,0,0,1,0]", " & ", "[0,0,5,10,15,20,25,30,20,11,15]", 
   " & $", "M", "_", {8, 8, 8, 8, 8, 1}, "$ [", 13, "] & $", "M", "_", {8, 8, 
   8, 8, 8}, "$ [", 14, "] \[Backslash]\[Backslash]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312747378273`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"8591da30-df5e-4643-af43-\
00d2d71f8d57"],

Cell[BoxData["\<\"\[Backslash]hline\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.7731312747418394`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"bffcb953-75a3-4556-a64f-\
c2316f0f47c4"],

Cell[BoxData["\<\"\[Backslash]end{longtable}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274745757*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"2d566479-6a9c-4a75-b5b1-\
d7dceeae1dc9"],

Cell[BoxData["\<\"}\"\>"], "Print",
 CellChangeTimes->{
  3.7731238334943695`*^9, {3.773123868399043*^9, 3.7731239094034066`*^9}, 
   3.773123975745025*^9, {3.7731240072787113`*^9, 3.7731240245924187`*^9}, 
   3.773124138769473*^9, 3.773124213232607*^9, {3.7731266454646945`*^9, 
   3.773126669841503*^9}, 3.773131274748171*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[21]:=",ExpressionUUID->"a023e7bb-479a-4133-af57-\
45aca76a59da"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1902, 997},
WindowMargins->{{-3, Automatic}, {Automatic, 17}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (2018\:5e743\:670812\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 307, 7, 49, "Input",ExpressionUUID->"69761ffe-a581-4207-9157-a789617da0a1"],
Cell[868, 29, 492, 15, 38, "Text",ExpressionUUID->"6e01178a-5975-4efa-b25c-4767918f2e6e"],
Cell[1363, 46, 269, 5, 28, "Input",ExpressionUUID->"527caa62-6703-4e0c-b3fb-cbb78338bcb0"],
Cell[1635, 53, 236, 5, 38, "Text",ExpressionUUID->"c411112a-b4fb-4ced-9c57-a424f2a33fb4"],
Cell[1874, 60, 25926, 696, 76, "Code",ExpressionUUID->"3a86beae-908d-4417-8e4e-ff1c45c5dc7d",
 InitializationCell->False],
Cell[27803, 758, 846, 20, 64, "Text",ExpressionUUID->"b1fbddae-31dc-4f44-93ed-756ca4b77e0c"],
Cell[28652, 780, 4590, 133, 57, "Code",ExpressionUUID->"ab354ee6-3dd0-4396-9fbb-b994adb11d14",
 InitializationCell->False],
Cell[33245, 915, 1002, 30, 64, "Text",ExpressionUUID->"3400c71a-b45a-444c-a931-2879e1da3dd5"],
Cell[CellGroupData[{
Cell[34272, 949, 256, 4, 28, "Input",ExpressionUUID->"094b8550-e5d7-454a-a074-f5b71510f1ea"],
Cell[34531, 955, 566, 11, 32, "Output",ExpressionUUID->"1bddb180-c1b3-4b80-af01-25a5c911d875"]
}, Open  ]],
Cell[35112, 969, 387, 8, 38, "Text",ExpressionUUID->"0eba0a31-a510-4eb2-9d0c-5927ae659d72"],
Cell[CellGroupData[{
Cell[35524, 981, 207, 3, 28, "Input",ExpressionUUID->"fb3ed6c3-f0f8-4e2d-b9a5-94aa9c48136c"],
Cell[35734, 986, 9693, 254, 144, "Output",ExpressionUUID->"9bd46a91-478a-473c-96ff-7ca8a30d8cc0"]
}, Open  ]],
Cell[45442, 1243, 942, 29, 64, "Text",ExpressionUUID->"b40c7fc3-c6ad-48eb-bb20-db0a18385ba2"],
Cell[CellGroupData[{
Cell[46409, 1276, 353, 5, 28, "Input",ExpressionUUID->"ea2efc44-6745-45c8-bce4-7f94124a32d6"],
Cell[46765, 1283, 1184, 22, 35, "Output",ExpressionUUID->"142d8dba-d6cd-4f8f-885b-da99179bfd88"]
}, Open  ]],
Cell[47964, 1308, 308, 7, 38, "Text",ExpressionUUID->"b75fa126-beea-4131-a43e-2afd5a152bcb"],
Cell[CellGroupData[{
Cell[48297, 1319, 262, 5, 28, "Input",ExpressionUUID->"4bfb9d06-3e68-41f4-9a76-ec9a8c888a36"],
Cell[48562, 1326, 9637, 253, 144, "Output",ExpressionUUID->"5a997708-9bff-4875-81b9-8958352b6a39"]
}, Open  ]],
Cell[58214, 1582, 342, 7, 49, "Input",ExpressionUUID->"d7a84b2f-73f0-4e90-b394-0e2d47b0bbec"],
Cell[58559, 1591, 2321, 77, 168, "Text",ExpressionUUID->"6a10f9b0-b02c-43e5-b2c8-c92bbc5f7a5b"],
Cell[CellGroupData[{
Cell[60905, 1672, 635, 11, 28, "Input",ExpressionUUID->"ac410564-b796-4623-b9b8-3c6540567e51"],
Cell[CellGroupData[{
Cell[61565, 1687, 1644, 45, 28, "Print",ExpressionUUID->"01f76155-d7a3-4683-8fb1-d3cc5fbd7997"],
Cell[63212, 1734, 1693, 45, 27, "Print",ExpressionUUID->"9bd7b5d4-839e-44f8-9119-d5ccee2a3fcc"],
Cell[64908, 1781, 1668, 45, 27, "Print",ExpressionUUID->"525672c5-36e6-4ef7-9244-1d06528bf211"],
Cell[66579, 1828, 2392, 42, 45, "Print",ExpressionUUID->"591a6847-8829-4e94-96a8-f0ef9a8b080f"],
Cell[68974, 1872, 1666, 45, 27, "Print",ExpressionUUID->"59c6b558-482f-45d4-9b8a-bc068cbf5dcb"],
Cell[70643, 1919, 2449, 43, 45, "Print",ExpressionUUID->"ce1c258c-6592-404b-b9dc-599797c84148"]
}, Open  ]]
}, Open  ]],
Cell[73119, 1966, 241, 5, 38, "Text",ExpressionUUID->"3be2b55a-971e-44f7-b633-047dd04c5624"],
Cell[CellGroupData[{
Cell[73385, 1975, 370, 8, 28, "Input",ExpressionUUID->"d4b3b082-3162-4215-85fd-31c8925ffe3f"],
Cell[CellGroupData[{
Cell[73780, 1987, 1446, 43, 33, "Print",ExpressionUUID->"77a77933-a49c-4c7f-a650-2794a094dd04"],
Cell[75229, 2032, 1406, 41, 27, "Print",ExpressionUUID->"e0f4e671-1694-4d0c-b7ae-f05410c77b27"],
Cell[76638, 2075, 1377, 41, 27, "Print",ExpressionUUID->"a6a9c31f-e95a-4d38-bfbe-208cd9684d08"],
Cell[78018, 2118, 9315, 217, 315, "Print",ExpressionUUID->"3c04762f-2652-4b81-b263-7b7f9f8a386f"],
Cell[87336, 2337, 1377, 41, 27, "Print",ExpressionUUID->"f594f216-4af1-4545-aa56-da0da6247fe7"],
Cell[88716, 2380, 9332, 217, 315, "Print",ExpressionUUID->"b2297d52-635c-4f2c-a31a-95aefd1dd7b3"]
}, Open  ]]
}, Open  ]],
Cell[98075, 2601, 529, 16, 38, "Text",ExpressionUUID->"1b685736-9328-40d2-9b51-8f2d988b123c"],
Cell[CellGroupData[{
Cell[98629, 2621, 300, 6, 28, "Input",ExpressionUUID->"10f1feb4-7b9f-46ee-a57f-578a0b1614d8"],
Cell[CellGroupData[{
Cell[98954, 2631, 1417, 42, 27, "Print",ExpressionUUID->"9a4a307d-d13c-4511-8068-37559a5234e3"],
Cell[100374, 2675, 1476, 42, 27, "Print",ExpressionUUID->"f49f75e4-5f0f-43ea-9084-c5deaae46a9c"],
Cell[101853, 2719, 1449, 42, 27, "Print",ExpressionUUID->"ed2b64a0-4670-4088-9722-f1fe146b32a4"],
Cell[103305, 2763, 573, 13, 22, "Print",ExpressionUUID->"7680aa8d-7bfd-456a-ba6f-11879e9d29f4"],
Cell[103881, 2778, 1451, 42, 27, "Print",ExpressionUUID->"c5f81f16-7670-4bc8-af33-3d64d1339af2"],
Cell[105335, 2822, 617, 14, 22, "Print",ExpressionUUID->"3a3fb3ba-49c6-41aa-a5b8-e13733226be8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106001, 2842, 273, 5, 28, "Input",ExpressionUUID->"b0913927-1b81-44ed-a1cd-b23d1552aac7"],
Cell[CellGroupData[{
Cell[106299, 2851, 1570, 44, 28, "Print",ExpressionUUID->"6afab61f-9748-470e-965d-b2d04d4c2c22"],
Cell[107872, 2897, 1621, 44, 27, "Print",ExpressionUUID->"56705408-04b4-48ea-a0de-609ee4c33acb"],
Cell[109496, 2943, 1596, 44, 27, "Print",ExpressionUUID->"83b84ac8-e52c-4554-8db7-d7dfed2540c9"],
Cell[111095, 2989, 2052, 38, 25, "Print",ExpressionUUID->"8b203633-5bd6-4069-9d48-4f279ce0ee6d"],
Cell[113150, 3029, 1598, 44, 27, "Print",ExpressionUUID->"9ab4341e-aafa-4b45-a601-e8254ee7d1a9"],
Cell[114751, 3075, 2054, 38, 25, "Print",ExpressionUUID->"36c4bc29-c7d3-4cdd-83af-31ee0b81ef1c"]
}, Open  ]]
}, Open  ]],
Cell[116832, 3117, 272, 6, 49, "Input",ExpressionUUID->"ec6af11e-159b-49e5-876e-dea6ce7deb11"],
Cell[117107, 3125, 1051, 30, 90, "Text",ExpressionUUID->"51cbfc5e-ae43-4c14-9bbc-158007f7a486"],
Cell[118161, 3157, 9409, 269, 75, "Code",ExpressionUUID->"ea3b1b9d-6c76-483e-ad55-962ace5ab1b3",
 InitializationCell->False],
Cell[127573, 3428, 719, 23, 38, "Text",ExpressionUUID->"cf27032c-d8c9-423a-a34e-573fb9e52bee"],
Cell[CellGroupData[{
Cell[128317, 3455, 1233, 33, 28, "Input",ExpressionUUID->"3fd48edb-c4bc-4836-a380-9c80b8d24581"],
Cell[CellGroupData[{
Cell[129575, 3492, 696, 13, 22, "Print",ExpressionUUID->"3019e3ea-95ea-40ab-ac09-25509038a2bf"],
Cell[130274, 3507, 700, 13, 22, "Print",ExpressionUUID->"16d17c2a-9a5f-4ca2-a321-5f6295525303"],
Cell[130977, 3522, 700, 13, 22, "Print",ExpressionUUID->"3869aeb7-6756-43a5-a821-457a985397ad"],
Cell[131680, 3537, 697, 13, 22, "Print",ExpressionUUID->"74d319be-7213-4dc0-be7e-ce6a14ab3759"],
Cell[132380, 3552, 700, 13, 22, "Print",ExpressionUUID->"293fd786-dfaa-4743-a21b-ff077b622f4f"],
Cell[133083, 3567, 698, 13, 22, "Print",ExpressionUUID->"7d39920d-5b0f-4b57-a8b3-4f1e5430f935"],
Cell[133784, 3582, 700, 13, 22, "Print",ExpressionUUID->"81a0067d-df7c-4c8a-8335-2105d832b368"],
Cell[134487, 3597, 698, 13, 22, "Print",ExpressionUUID->"20de34b9-e948-4f24-8ea4-760bfa980fab"],
Cell[135188, 3612, 698, 13, 22, "Print",ExpressionUUID->"4a792e76-19f6-426a-ac8a-182667cedcc6"],
Cell[135889, 3627, 699, 13, 22, "Print",ExpressionUUID->"feea87f7-05bf-4446-8fca-f5f59bf058f9"],
Cell[136591, 3642, 699, 13, 22, "Print",ExpressionUUID->"00941524-7e59-44df-8ad0-6c4833142ee9"],
Cell[137293, 3657, 701, 13, 22, "Print",ExpressionUUID->"fe58fa25-458d-4629-a0da-e333cba80b6b"],
Cell[137997, 3672, 699, 13, 22, "Print",ExpressionUUID->"8e22b627-7724-411b-9b81-97bfb7df612f"],
Cell[138699, 3687, 699, 13, 22, "Print",ExpressionUUID->"4fd6bb5c-16ad-4373-bceb-31d39c983f6b"],
Cell[139401, 3702, 701, 13, 22, "Print",ExpressionUUID->"a78c76fd-6406-4d81-b66d-47ba2bbf02e4"],
Cell[140105, 3717, 701, 13, 22, "Print",ExpressionUUID->"2cf800fd-a7c4-4d25-8ee4-175f098c1cb8"],
Cell[140809, 3732, 701, 13, 22, "Print",ExpressionUUID->"7d3ddd7b-8a8d-4f03-b978-a19a65b4c2ca"],
Cell[141513, 3747, 701, 13, 22, "Print",ExpressionUUID->"90d8b28e-00eb-4e59-b09f-50be9d1c5a2e"],
Cell[142217, 3762, 701, 13, 22, "Print",ExpressionUUID->"aa0e2ac6-070f-4111-96b4-5fe88907d4ea"],
Cell[142921, 3777, 699, 13, 22, "Print",ExpressionUUID->"bdd61a58-767d-42e9-bd76-0d27dd29ae17"],
Cell[143623, 3792, 701, 13, 22, "Print",ExpressionUUID->"81fe955c-6324-45be-83c7-221d488d3ff4"],
Cell[144327, 3807, 701, 13, 22, "Print",ExpressionUUID->"25092722-f795-451d-a6bd-102958f4893e"],
Cell[145031, 3822, 699, 13, 22, "Print",ExpressionUUID->"c5bf1a11-4d76-42e8-871f-2d321d1085ee"],
Cell[145733, 3837, 698, 13, 22, "Print",ExpressionUUID->"75cba243-abd0-424d-a16a-aeb78a8a38d4"],
Cell[146434, 3852, 701, 13, 22, "Print",ExpressionUUID->"30b091dc-fa0a-46c9-bb5b-cd07fa973b96"],
Cell[147138, 3867, 699, 13, 22, "Print",ExpressionUUID->"251e67c7-863c-49e7-a87b-e8eb05d35af0"],
Cell[147840, 3882, 699, 13, 22, "Print",ExpressionUUID->"a11a4c61-298a-4211-b82b-e97b3c0409d3"],
Cell[148542, 3897, 701, 13, 22, "Print",ExpressionUUID->"ee999742-a6de-46e8-af19-e466d67aa127"],
Cell[149246, 3912, 699, 13, 22, "Print",ExpressionUUID->"45397952-5ed1-4f45-a1d4-89482a96155f"],
Cell[149948, 3927, 699, 13, 22, "Print",ExpressionUUID->"37ef4136-96e1-43e2-991e-9bc89b7c8ecd"],
Cell[150650, 3942, 701, 13, 22, "Print",ExpressionUUID->"16397e57-f0bf-4325-85fc-833271979cef"],
Cell[151354, 3957, 701, 13, 22, "Print",ExpressionUUID->"50969c75-c5eb-4cce-a47e-00f67ca54161"],
Cell[152058, 3972, 699, 13, 22, "Print",ExpressionUUID->"39b32a73-dd79-40b5-8d67-5bd164db1e96"],
Cell[152760, 3987, 701, 13, 22, "Print",ExpressionUUID->"1ae52605-5f2d-4035-8a85-6334623701a0"]
}, Open  ]]
}, Open  ]],
Cell[153488, 4004, 824, 27, 64, "Text",ExpressionUUID->"65ce9bff-8cf1-433c-8287-e625977e996c"],
Cell[154315, 4033, 672, 22, 38, "Text",ExpressionUUID->"07c2c3ee-9111-4b94-b402-8a1eaf8b1719"],
Cell[CellGroupData[{
Cell[155012, 4059, 1455, 36, 28, "Input",ExpressionUUID->"06ba35b0-72a9-4908-9919-08cd99fd8814"],
Cell[CellGroupData[{
Cell[156492, 4099, 840, 14, 22, "Print",ExpressionUUID->"05cd908d-9460-4e14-a52c-f9241d59340a"],
Cell[157335, 4115, 840, 14, 22, "Print",ExpressionUUID->"33517854-6222-4ddd-b99b-96942615f204"],
Cell[158178, 4131, 840, 14, 22, "Print",ExpressionUUID->"f4b92c4e-d121-4aba-8ff8-385cafc93ac0"],
Cell[159021, 4147, 838, 14, 22, "Print",ExpressionUUID->"944944ac-5c23-4ab9-813d-da0415e0b2fd"],
Cell[159862, 4163, 840, 14, 22, "Print",ExpressionUUID->"b254628c-c4bd-4584-82b1-55ec993ea351"],
Cell[160705, 4179, 838, 14, 22, "Print",ExpressionUUID->"24095264-d818-46c5-ac42-d7650085ac5a"],
Cell[161546, 4195, 838, 14, 22, "Print",ExpressionUUID->"a1053a4e-0f95-453d-b438-a2fb1706c4bd"],
Cell[162387, 4211, 838, 14, 22, "Print",ExpressionUUID->"95ff97af-163b-49ff-a29c-d850d9f1170d"],
Cell[163228, 4227, 838, 14, 22, "Print",ExpressionUUID->"951f60f6-d372-4bcb-82d1-fc55565a143e"],
Cell[164069, 4243, 839, 14, 22, "Print",ExpressionUUID->"aefb5b8e-77a6-46ce-b52d-3e6552ee3e78"],
Cell[164911, 4259, 841, 14, 22, "Print",ExpressionUUID->"6f9569f8-2633-401e-9099-aad98812534b"],
Cell[165755, 4275, 839, 14, 22, "Print",ExpressionUUID->"8a511405-84aa-4d7d-b360-fbd698ac5496"],
Cell[166597, 4291, 841, 14, 22, "Print",ExpressionUUID->"e4f32db2-9e0f-4da6-8566-5478e7b66411"],
Cell[167441, 4307, 841, 14, 22, "Print",ExpressionUUID->"327a6b93-2892-42e9-87b1-9afaaf6ce6fa"],
Cell[168285, 4323, 841, 14, 22, "Print",ExpressionUUID->"217111df-ea60-433e-bb7c-03fffa84affb"],
Cell[169129, 4339, 841, 14, 22, "Print",ExpressionUUID->"9fb4f729-27ff-48d9-aa1a-29e352f7adc1"],
Cell[169973, 4355, 841, 14, 22, "Print",ExpressionUUID->"b38e2a8c-f046-4539-a115-c9723dd7afaa"],
Cell[170817, 4371, 839, 14, 22, "Print",ExpressionUUID->"d3a98dd4-ada9-4887-85ad-db2dd75dbd21"],
Cell[171659, 4387, 841, 14, 22, "Print",ExpressionUUID->"3657c6ec-f1bc-4fe6-bd7d-1088322916ae"],
Cell[172503, 4403, 839, 14, 22, "Print",ExpressionUUID->"f1fb0526-2a07-49db-866f-edd7dd822237"],
Cell[173345, 4419, 841, 14, 22, "Print",ExpressionUUID->"9c0546a6-2147-467e-a069-9b01d1c2cbc8"],
Cell[174189, 4435, 841, 14, 22, "Print",ExpressionUUID->"8a1dc18f-8f09-4bbe-9665-d87ce0745565"],
Cell[175033, 4451, 841, 14, 22, "Print",ExpressionUUID->"97a22d6c-2dfb-4ab6-bf29-658d64bfc252"],
Cell[175877, 4467, 839, 14, 22, "Print",ExpressionUUID->"e2355c0f-2f54-4575-8a69-0ec999159cf4"],
Cell[176719, 4483, 839, 14, 22, "Print",ExpressionUUID->"83816af3-c184-408e-9cf7-a6df0fd54d98"],
Cell[177561, 4499, 841, 14, 22, "Print",ExpressionUUID->"f91a63be-8da8-412a-9c56-9334d1b1ec9e"],
Cell[178405, 4515, 838, 14, 22, "Print",ExpressionUUID->"be491914-1e91-4ecd-a58d-2d0be729608a"],
Cell[179246, 4531, 839, 14, 22, "Print",ExpressionUUID->"06791ab3-ee9e-420b-8d2f-de5f15304399"],
Cell[180088, 4547, 841, 14, 22, "Print",ExpressionUUID->"046bf7c3-8337-4ff7-a279-7230cfab942b"],
Cell[180932, 4563, 841, 14, 22, "Print",ExpressionUUID->"e7cad618-e3ea-49da-9ecd-883981719966"],
Cell[181776, 4579, 841, 14, 22, "Print",ExpressionUUID->"3fbd0d42-e291-4508-bdc1-02c433c646e5"],
Cell[182620, 4595, 839, 14, 22, "Print",ExpressionUUID->"59a102f0-0e6b-432f-a4df-b62a15159f1c"],
Cell[183462, 4611, 841, 14, 22, "Print",ExpressionUUID->"626827f7-4fde-4945-88dc-aac59bae6c48"],
Cell[184306, 4627, 841, 14, 22, "Print",ExpressionUUID->"80ec1826-1397-49e1-a57f-e2145ebd4c8b"]
}, Open  ]]
}, Open  ]],
Cell[185174, 4645, 324, 8, 49, "Input",ExpressionUUID->"6e270166-aef9-49e0-8e2a-febe5120e3ce"],
Cell[185501, 4655, 960, 29, 65, "Text",ExpressionUUID->"b828afc6-adb3-46b3-8a46-e73f33cfc0be"],
Cell[186464, 4686, 345, 7, 38, "Text",ExpressionUUID->"2022d05f-69cc-48fe-8907-fc5f7c0001e3"],
Cell[186812, 4695, 323, 7, 28, "Input",ExpressionUUID->"cb7ff9cc-80ea-4210-8c46-513536a96dd5"],
Cell[187138, 4704, 704, 21, 39, "Text",ExpressionUUID->"32e7e803-fc59-467e-91c7-e4d63a85a9eb"],
Cell[CellGroupData[{
Cell[187867, 4729, 16782, 402, 50, "Code",ExpressionUUID->"d5a32189-5ba5-4dc9-97a8-3c697e0f23b4",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[204674, 5135, 489, 9, 22, "Print",ExpressionUUID->"36e2e0c1-146f-47e9-8c8b-427007faafb5"],
Cell[205166, 5146, 435, 8, 22, "Print",ExpressionUUID->"35558810-c012-4c9f-b210-fe2e3b65555c"],
Cell[205604, 5156, 454, 8, 22, "Print",ExpressionUUID->"e8b20c4f-ca44-4cdd-81b3-4e0e06697e0b"],
Cell[206061, 5166, 496, 9, 22, "Print",ExpressionUUID->"799c090b-b821-4a8b-b77f-2645235895b2"],
Cell[206560, 5177, 575, 10, 22, "Print",ExpressionUUID->"7b633767-72e5-434e-9c61-ba92596d41bf"],
Cell[207138, 5189, 471, 8, 22, "Print",ExpressionUUID->"bfc6cb14-6f77-461e-9e7c-90720ffa908c"],
Cell[207612, 5199, 438, 8, 22, "Print",ExpressionUUID->"b5933c7f-e9a1-4ac2-be5b-432f3ea78697"],
Cell[208053, 5209, 601, 11, 22, "Print",ExpressionUUID->"2528db08-4af7-493d-8c14-d3468f168bcc"],
Cell[208657, 5222, 452, 8, 22, "Print",ExpressionUUID->"97bc19fb-7fad-4bbf-a2b5-6f4847dc1647"],
Cell[209112, 5232, 461, 8, 22, "Print",ExpressionUUID->"57802f2e-1ea4-40dd-b6b6-cd91163fc25c"],
Cell[209576, 5242, 430, 8, 22, "Print",ExpressionUUID->"db9ceafb-ccfc-4119-bbd6-436cdc8386e9"],
Cell[210009, 5252, 1359, 26, 22, "Print",ExpressionUUID->"4e0ff2ef-aad2-423b-b5a3-cf0f48707aea"],
Cell[211371, 5280, 452, 8, 22, "Print",ExpressionUUID->"bc814668-185a-461b-86cb-52a50fbe2561"],
Cell[211826, 5290, 430, 8, 22, "Print",ExpressionUUID->"a7b524d0-4cce-4540-833c-1f5839faab36"],
Cell[212259, 5300, 1161, 23, 22, "Print",ExpressionUUID->"7dfc63ee-e797-4d16-86ca-82a4bae09663"],
Cell[213423, 5325, 454, 8, 22, "Print",ExpressionUUID->"e6622e46-8010-45e4-ab5c-e84a510bf0ca"],
Cell[213880, 5335, 461, 8, 22, "Print",ExpressionUUID->"d606e8b6-1188-4352-97c2-0b2867fa2c8d"],
Cell[214344, 5345, 430, 8, 22, "Print",ExpressionUUID->"8ed83a55-c7db-44a1-8490-4f23243b38e8"],
Cell[214777, 5355, 1389, 27, 22, "Print",ExpressionUUID->"acfea4c0-8f07-40e9-bcfc-c008c65b1e3e"],
Cell[216169, 5384, 454, 8, 22, "Print",ExpressionUUID->"6e2d523a-9ca7-41f5-9c38-64ab54b6b683"],
Cell[216626, 5394, 428, 8, 22, "Print",ExpressionUUID->"60f18f7e-5e7a-45a1-a3b5-95b5f79bd2f6"],
Cell[217057, 5404, 1193, 24, 22, "Print",ExpressionUUID->"0bf10cc2-ffaf-4512-ba9b-e7752f754be2"],
Cell[218253, 5430, 463, 8, 22, "Print",ExpressionUUID->"445bc608-61a3-42fd-b52e-b291fde75dfe"],
Cell[218719, 5440, 1191, 24, 22, "Print",ExpressionUUID->"2e812a3b-c946-4aea-8977-a4a616444c8d"],
Cell[219913, 5466, 459, 8, 22, "Print",ExpressionUUID->"a211c294-2e9a-40b2-878f-9cbcd838e170"],
Cell[220375, 5476, 1404, 27, 22, "Print",ExpressionUUID->"5387aed0-a6f3-4de2-8c8f-0b5668fb4196"],
Cell[221782, 5505, 454, 8, 22, "Print",ExpressionUUID->"9a8f5fb1-e2ff-48ae-b2a8-293efc335182"],
Cell[222239, 5515, 461, 8, 22, "Print",ExpressionUUID->"1da97eae-9314-409c-981c-f5e9ac6eb845"],
Cell[222703, 5525, 430, 8, 22, "Print",ExpressionUUID->"5cc9136c-7e25-4744-ad75-160358220777"],
Cell[223136, 5535, 1436, 28, 22, "Print",ExpressionUUID->"f19a4194-a060-4fac-bddb-4efd6c5a23a1"],
Cell[224575, 5565, 1432, 28, 22, "Print",ExpressionUUID->"5f611cca-6d01-4ee2-83ca-8f53276d6054"],
Cell[226010, 5595, 463, 8, 22, "Print",ExpressionUUID->"cceea321-3220-418e-a331-3f00117f29a6"],
Cell[226476, 5605, 1434, 28, 22, "Print",ExpressionUUID->"246fb77a-825e-4107-8fdd-d8ea018b3c09"],
Cell[227913, 5635, 454, 8, 22, "Print",ExpressionUUID->"49fc1668-3d15-4f24-95e9-51b0a0b210e7"],
Cell[228370, 5645, 428, 8, 22, "Print",ExpressionUUID->"0f092768-8c41-48d7-aee9-7f17ff08ac00"],
Cell[228801, 5655, 1210, 24, 22, "Print",ExpressionUUID->"5342c46f-f5a3-4dfa-adb7-9d3e0b6058ec"],
Cell[230014, 5681, 461, 8, 22, "Print",ExpressionUUID->"978ebfc2-21f0-4b5c-94f0-a72ec5295e5d"],
Cell[230478, 5691, 1210, 24, 22, "Print",ExpressionUUID->"edb0dc71-2119-49da-880c-40b4c9e4dd81"],
Cell[231691, 5717, 1209, 24, 22, "Print",ExpressionUUID->"11124539-3b08-4911-9dcf-97682e4a671b"],
Cell[232903, 5743, 463, 8, 22, "Print",ExpressionUUID->"7ce18e14-6db3-4dbc-8fec-84b4929a5ecd"],
Cell[233369, 5753, 1210, 24, 22, "Print",ExpressionUUID->"6937f408-66ea-4312-a411-4abd51d268b6"],
Cell[234582, 5779, 452, 8, 22, "Print",ExpressionUUID->"b3c73123-6fbe-4e76-9119-b972ffb6a24b"],
Cell[235037, 5789, 430, 8, 22, "Print",ExpressionUUID->"78e20f64-ccf0-480a-b7b8-a14f391be108"],
Cell[235470, 5799, 1470, 28, 22, "Print",ExpressionUUID->"6560fae3-5896-43f5-b40b-73a84530b031"],
Cell[236943, 5829, 463, 8, 22, "Print",ExpressionUUID->"055e9311-c787-4787-b515-7217f0de9481"],
Cell[237409, 5839, 1468, 28, 22, "Print",ExpressionUUID->"7f2a8eec-5be2-4009-a878-a2a9c39727de"],
Cell[238880, 5869, 1466, 28, 22, "Print",ExpressionUUID->"f14ed24b-9a0a-466c-92ab-c0cb915da15c"],
Cell[240349, 5899, 461, 8, 22, "Print",ExpressionUUID->"3f436057-d447-4e3b-9e75-db21fc7a4d91"],
Cell[240813, 5909, 1468, 28, 22, "Print",ExpressionUUID->"4c3863c5-4b8f-4877-8a9a-3f8f5cb585a3"],
Cell[242284, 5939, 1466, 28, 22, "Print",ExpressionUUID->"210ccaac-fa76-49f8-ae61-88d3db49f851"],
Cell[243753, 5969, 461, 8, 22, "Print",ExpressionUUID->"4043661d-c35d-4316-9084-db612004a781"],
Cell[244217, 5979, 1466, 28, 22, "Print",ExpressionUUID->"feee6ca3-e5b4-4bda-b7e4-9d0979b9c98d"],
Cell[245686, 6009, 1464, 28, 22, "Print",ExpressionUUID->"0ca588a3-df7d-4fcd-9ac8-8499fdcfb57c"],
Cell[247153, 6039, 454, 8, 22, "Print",ExpressionUUID->"934ade3c-9d23-447c-9b33-3d5ec9418f10"],
Cell[247610, 6049, 460, 8, 22, "Print",ExpressionUUID->"1472bff2-b863-4116-9f31-972e3993934b"],
Cell[248073, 6059, 430, 8, 22, "Print",ExpressionUUID->"20a999a9-50d0-482a-84c0-5dd3a2d7451d"],
Cell[248506, 6069, 1229, 24, 22, "Print",ExpressionUUID->"9eefc396-e526-4a70-af93-e877ae3c5401"],
Cell[249738, 6095, 1227, 24, 22, "Print",ExpressionUUID->"370f2913-a866-4163-9c1d-9856adcfbc89"],
Cell[250968, 6121, 463, 8, 22, "Print",ExpressionUUID->"34258397-9589-4c8e-a998-a82db5ccfdd8"],
Cell[251434, 6131, 1227, 24, 22, "Print",ExpressionUUID->"6e0f348a-c5ac-44f1-b1d4-28d02f61f72d"],
Cell[252664, 6157, 1227, 24, 22, "Print",ExpressionUUID->"bd67639d-9c11-41d1-891f-abc195934d6e"],
Cell[253894, 6183, 463, 8, 22, "Print",ExpressionUUID->"109a51cc-35ce-4074-987e-dda7bcd6b8c9"],
Cell[254360, 6193, 1225, 24, 22, "Print",ExpressionUUID->"3302be1a-017d-4ccb-b32c-0adac493d286"],
Cell[255588, 6219, 1227, 24, 22, "Print",ExpressionUUID->"825cf258-6ba4-4564-9b29-f363525fdd49"],
Cell[256818, 6245, 463, 8, 22, "Print",ExpressionUUID->"b0ddf991-497f-4130-8e54-0d667b9efa45"],
Cell[257284, 6255, 1229, 24, 22, "Print",ExpressionUUID->"0d2b1cb7-0518-48db-8665-643bc816cad2"],
Cell[258516, 6281, 1229, 24, 22, "Print",ExpressionUUID->"930085bd-b3c6-4f1e-8c3c-1cdecf0482fd"],
Cell[259748, 6307, 461, 8, 22, "Print",ExpressionUUID->"e0a821a7-e88d-42a5-b3a6-491c9cc72ab0"],
Cell[260212, 6317, 1227, 24, 22, "Print",ExpressionUUID->"d64ffed1-9a2f-461f-ba0d-38ee49ae37a5"],
Cell[261442, 6343, 459, 8, 22, "Print",ExpressionUUID->"c1128b90-f973-47cc-a82a-7577d069e80c"],
Cell[261904, 6353, 1489, 28, 22, "Print",ExpressionUUID->"cd989f33-1294-421e-b082-9905401cfecd"],
Cell[263396, 6383, 463, 8, 22, "Print",ExpressionUUID->"2517fb42-468c-429f-8797-add403eae9d7"],
Cell[263862, 6393, 1483, 28, 22, "Print",ExpressionUUID->"f773b01b-a9a5-4a56-a7c0-966eaad51c83"],
Cell[265348, 6423, 1479, 28, 22, "Print",ExpressionUUID->"7d227427-87ae-42d9-8349-9ce28dfd432f"],
Cell[266830, 6453, 463, 8, 22, "Print",ExpressionUUID->"9d677c63-13b6-45d5-a6a2-5f2d5f33fc92"],
Cell[267296, 6463, 1479, 28, 22, "Print",ExpressionUUID->"cf60d4fe-53b7-4e74-8b17-6cf66c7878c0"],
Cell[268778, 6493, 452, 8, 22, "Print",ExpressionUUID->"6be10d60-a250-4134-9160-6e20b65e1299"],
Cell[269233, 6503, 430, 8, 22, "Print",ExpressionUUID->"06545aaf-f6c0-426f-9fb6-6d30060085d3"],
Cell[269666, 6513, 1502, 28, 22, "Print",ExpressionUUID->"76b86bc9-61d7-451f-962f-2c8c6097d3b8"],
Cell[271171, 6543, 459, 8, 22, "Print",ExpressionUUID->"cf2dc3fb-a17f-47f7-9917-6e6a7eae2c1c"],
Cell[271633, 6553, 1498, 28, 22, "Print",ExpressionUUID->"89e792c6-9ef7-49ea-92d9-dafb99915809"],
Cell[273134, 6583, 1496, 28, 22, "Print",ExpressionUUID->"c4383caa-b257-4003-bd10-b7cd353b445e"],
Cell[274633, 6613, 463, 8, 22, "Print",ExpressionUUID->"c0e4041f-d693-4752-93cd-7462d581a03d"],
Cell[275099, 6623, 1494, 28, 22, "Print",ExpressionUUID->"fc51e625-9b26-4a40-b865-8aab7d6e964b"],
Cell[276596, 6653, 1494, 28, 22, "Print",ExpressionUUID->"ea324620-294b-4ba8-9930-e929c5c4d66c"],
Cell[278093, 6683, 461, 8, 22, "Print",ExpressionUUID->"f71b3922-ac38-4be0-8928-4a8abb85f505"],
Cell[278557, 6693, 1500, 28, 22, "Print",ExpressionUUID->"5ae79da4-01c2-4f4a-9a0f-f22b3ad21bef"],
Cell[280060, 6723, 1496, 28, 22, "Print",ExpressionUUID->"60b63dc9-7118-44b0-9225-7be93e7572cc"],
Cell[281559, 6753, 461, 8, 22, "Print",ExpressionUUID->"02d7e7e4-4db6-40fe-bb87-83f59421ce9d"],
Cell[282023, 6763, 1494, 28, 22, "Print",ExpressionUUID->"f7408e02-0937-437c-80dc-b14cca3747cb"],
Cell[283520, 6793, 1498, 28, 22, "Print",ExpressionUUID->"6b2fb732-28bf-4aa5-af2d-ecbae77ee0b5"],
Cell[285021, 6823, 463, 8, 22, "Print",ExpressionUUID->"c357b4c3-5dea-4bcd-bbf4-e15170357b1c"],
Cell[285487, 6833, 1496, 28, 22, "Print",ExpressionUUID->"813a080c-9854-453c-86ce-4f3a31260d13"],
Cell[286986, 6863, 1494, 28, 22, "Print",ExpressionUUID->"05469852-e069-40ae-b015-06dd801c0e4b"],
Cell[288483, 6893, 463, 8, 22, "Print",ExpressionUUID->"f5214e9f-880d-4483-933b-2e2705d88c83"],
Cell[288949, 6903, 1496, 28, 22, "Print",ExpressionUUID->"c1318c16-5793-4e13-8daf-38954fb3fc37"],
Cell[290448, 6933, 1494, 28, 22, "Print",ExpressionUUID->"d989d3eb-339a-4d6d-8d60-afac229cb489"],
Cell[291945, 6963, 454, 8, 22, "Print",ExpressionUUID->"8bb7917f-1b80-4278-be3f-ca577616ffa3"],
Cell[292402, 6973, 463, 8, 22, "Print",ExpressionUUID->"feef5cfd-4fd9-4763-b3ee-4bf0e9777c84"],
Cell[292868, 6983, 429, 8, 22, "Print",ExpressionUUID->"3fe50c28-6a1b-4fca-ab20-a8bbe744fead"],
Cell[293300, 6993, 1248, 24, 22, "Print",ExpressionUUID->"5e27532b-ae66-4e3c-ac6a-4713c02258da"],
Cell[294551, 7019, 1248, 24, 22, "Print",ExpressionUUID->"0bc9aa3c-90dc-48f2-b392-fcda37109aa4"],
Cell[295802, 7045, 463, 8, 22, "Print",ExpressionUUID->"9dc473ae-7744-459e-80b8-156f615808a3"],
Cell[296268, 7055, 1248, 24, 22, "Print",ExpressionUUID->"5acc5f7a-9713-4591-a866-4bc362c4c6ad"],
Cell[297519, 7081, 1245, 24, 22, "Print",ExpressionUUID->"a9d3b129-994e-45db-a801-2e278bc0b5f2"],
Cell[298767, 7107, 463, 8, 22, "Print",ExpressionUUID->"21078f85-3093-40ff-bb29-8b32d814d50b"],
Cell[299233, 7117, 1248, 24, 22, "Print",ExpressionUUID->"8c5cf65a-a55a-4e41-ab66-f35cbcb14217"],
Cell[300484, 7143, 1244, 24, 22, "Print",ExpressionUUID->"2e8a65b9-0f65-4eab-a7cf-888dec32bcc4"],
Cell[301731, 7169, 460, 8, 22, "Print",ExpressionUUID->"85147097-6c66-4e85-8401-67896294889a"],
Cell[302194, 7179, 1244, 24, 22, "Print",ExpressionUUID->"229aea90-1de4-4282-bdde-f8176ac8f2db"],
Cell[303441, 7205, 1248, 24, 22, "Print",ExpressionUUID->"70e2f004-7a2d-48f2-8374-ca627eff4c6d"],
Cell[304692, 7231, 463, 8, 22, "Print",ExpressionUUID->"53f14347-ef4f-4755-89b2-414a31655dd4"],
Cell[305158, 7241, 1248, 24, 22, "Print",ExpressionUUID->"8edf0dc1-487f-42ef-93ef-c9046bfd1ece"],
Cell[306409, 7267, 1246, 24, 22, "Print",ExpressionUUID->"0ab9cc6f-6e54-4c33-8bb4-38670208253b"],
Cell[307658, 7293, 463, 8, 22, "Print",ExpressionUUID->"c0b9f651-7715-4932-807a-765a328395d1"],
Cell[308124, 7303, 1244, 24, 22, "Print",ExpressionUUID->"ae336950-3600-4504-be94-90460f50c96a"],
Cell[309371, 7329, 1246, 24, 22, "Print",ExpressionUUID->"7af7cfcc-3a38-4d03-a532-8448ca143683"],
Cell[310620, 7355, 463, 8, 22, "Print",ExpressionUUID->"c01ea828-0d47-4d96-96bd-2897360def17"],
Cell[311086, 7365, 1242, 24, 22, "Print",ExpressionUUID->"8e1d3e85-3948-4056-acf2-993d6c729725"],
Cell[312331, 7391, 1244, 24, 22, "Print",ExpressionUUID->"68df187d-437e-4ab3-8784-635fdcf9bd71"],
Cell[313578, 7417, 459, 8, 22, "Print",ExpressionUUID->"e630a986-8114-43e6-b1a1-d2c8b2511acd"],
Cell[314040, 7427, 463, 8, 22, "Print",ExpressionUUID->"fa63d353-aed6-46a6-bbc9-7023957109ba"],
Cell[314506, 7437, 1519, 28, 22, "Print",ExpressionUUID->"9ffc5d54-9e6b-4237-9a07-0bd28bab102d"],
Cell[316028, 7467, 1513, 28, 22, "Print",ExpressionUUID->"5173129f-5dd7-4a17-ba8a-9b43d79b7ff4"],
Cell[317544, 7497, 463, 8, 22, "Print",ExpressionUUID->"26b2717e-4c21-43ce-a0ea-8374a0aad405"],
Cell[318010, 7507, 1515, 28, 22, "Print",ExpressionUUID->"6f99206f-862b-4309-a877-598156853a54"],
Cell[319528, 7537, 1509, 28, 22, "Print",ExpressionUUID->"95726c67-79a7-425c-b6b3-02d1f1d80f10"],
Cell[321040, 7567, 461, 8, 22, "Print",ExpressionUUID->"f4accf78-dcf2-4f86-909b-c924b9b560f2"],
Cell[321504, 7577, 1513, 28, 22, "Print",ExpressionUUID->"c16a05dd-71f0-4115-9f27-fd4e078bcc92"],
Cell[323020, 7607, 1515, 28, 22, "Print",ExpressionUUID->"e131e7c8-1dc9-4a6d-aa36-807d95068b91"],
Cell[324538, 7637, 463, 8, 22, "Print",ExpressionUUID->"e54e71dd-803b-4fbd-a2dc-de7084da61d3"],
Cell[325004, 7647, 1509, 28, 22, "Print",ExpressionUUID->"4ecc2c18-4e49-4f29-89d0-a52fd7d95618"],
Cell[326516, 7677, 1509, 28, 22, "Print",ExpressionUUID->"28404659-08c0-4725-984c-5c194cf4c56e"],
Cell[328028, 7707, 463, 8, 22, "Print",ExpressionUUID->"ff7981b5-5177-4fec-9c00-fa82bd35270c"],
Cell[328494, 7717, 1511, 28, 22, "Print",ExpressionUUID->"97fdaab7-5140-410a-8cf8-fc28874eb848"],
Cell[330008, 7747, 454, 8, 22, "Print",ExpressionUUID->"0e887e76-904b-4fdf-8e91-415db4d1c939"],
Cell[330465, 7757, 428, 8, 22, "Print",ExpressionUUID->"93e79e83-380a-4cc5-88e0-76d1ae21d2b5"],
Cell[330896, 7767, 1532, 28, 22, "Print",ExpressionUUID->"b1b0a346-1c8a-436a-89d6-8160dc0ad385"],
Cell[332431, 7797, 461, 8, 22, "Print",ExpressionUUID->"61c14be8-0ad1-43fb-9a09-71a6bf95a145"],
Cell[332895, 7807, 1532, 28, 22, "Print",ExpressionUUID->"f9e6069b-58d6-42a9-a0a5-37fa59d0da64"],
Cell[334430, 7837, 1530, 28, 22, "Print",ExpressionUUID->"71e30711-dc7d-445d-91ad-e2b534c6bb2f"],
Cell[335963, 7867, 463, 8, 22, "Print",ExpressionUUID->"b34d7ba0-88d3-4dbd-bba5-d0739bac7067"],
Cell[336429, 7877, 1530, 28, 22, "Print",ExpressionUUID->"e001ff66-4a56-4673-971e-a2d3decb7524"],
Cell[337962, 7907, 1532, 28, 22, "Print",ExpressionUUID->"3f2aaf7a-2bdc-4944-8150-2bd51b98c1cd"],
Cell[339497, 7937, 463, 8, 22, "Print",ExpressionUUID->"4e16678b-f9e4-4084-953e-90763eb9513e"],
Cell[339963, 7947, 1526, 28, 22, "Print",ExpressionUUID->"cf0a4359-a832-4d67-ad67-6e661c18d833"],
Cell[341492, 7977, 1526, 28, 22, "Print",ExpressionUUID->"d344a887-8f54-4c64-8e48-8842fbbcbdd7"],
Cell[343021, 8007, 461, 8, 22, "Print",ExpressionUUID->"99accef2-f85d-454b-b24c-49e7b1c6b6ef"],
Cell[343485, 8017, 1531, 29, 22, "Print",ExpressionUUID->"cfca5edf-63bc-4997-9d24-14d26d822ca7"],
Cell[345019, 8048, 1523, 28, 22, "Print",ExpressionUUID->"bb51d50c-24bc-4c31-89fe-5cda3850488c"],
Cell[346545, 8078, 463, 8, 22, "Print",ExpressionUUID->"2b902721-7acd-4d13-a824-04ebc6df310d"],
Cell[347011, 8088, 1545, 30, 22, "Print",ExpressionUUID->"65c945a4-6e21-4342-bdce-995b254d83af"],
Cell[348559, 8120, 1538, 29, 22, "Print",ExpressionUUID->"5d21e45b-0d8d-4879-8b1a-648c6f944215"],
Cell[350100, 8151, 463, 8, 22, "Print",ExpressionUUID->"086db249-e3a3-44ed-bfb4-1271961f8161"],
Cell[350566, 8161, 1533, 29, 22, "Print",ExpressionUUID->"4cbd7dbb-567b-4d49-98f4-c0d51e31047d"],
Cell[352102, 8192, 1530, 28, 22, "Print",ExpressionUUID->"01db317b-a899-438d-9009-69cb793912ce"],
Cell[353635, 8222, 463, 8, 22, "Print",ExpressionUUID->"25d1bf3a-46d9-4273-9066-2ffae7bc1c9b"],
Cell[354101, 8232, 1528, 28, 22, "Print",ExpressionUUID->"b3d192e4-0c72-4137-9a7f-5745373bdc25"],
Cell[355632, 8262, 1529, 28, 22, "Print",ExpressionUUID->"2aa4cf28-ac77-4d39-af04-d30b2b34a5c1"],
Cell[357164, 8292, 461, 8, 22, "Print",ExpressionUUID->"0453d9f2-f903-448a-af26-597592795daa"],
Cell[357628, 8302, 1524, 28, 22, "Print",ExpressionUUID->"4927a621-c3f9-47fa-a50f-a3c40d8359e0"],
Cell[359155, 8332, 1522, 28, 22, "Print",ExpressionUUID->"bf7e77fa-bdab-492a-ba0a-ca1b8dc110d1"],
Cell[360680, 8362, 463, 8, 22, "Print",ExpressionUUID->"0cec1393-7de1-4a26-86e1-78263ac651fa"],
Cell[361146, 8372, 1526, 28, 22, "Print",ExpressionUUID->"810b67b1-5131-41d9-897c-1d62bae711ad"],
Cell[362675, 8402, 1526, 28, 22, "Print",ExpressionUUID->"7d946d7d-73f4-46b7-a831-c1cea8bce5be"],
Cell[364204, 8432, 461, 8, 22, "Print",ExpressionUUID->"54224468-7113-41de-85b0-292a7fb2e8fd"],
Cell[364668, 8442, 1526, 28, 22, "Print",ExpressionUUID->"868b22c8-0b32-4db9-9a1c-e780357eb43c"],
Cell[366197, 8472, 1524, 28, 22, "Print",ExpressionUUID->"0b519c76-0087-44e1-b4b7-16db5361fc16"],
Cell[367724, 8502, 463, 8, 22, "Print",ExpressionUUID->"7af27bf3-ccbf-423f-867e-6d8fef3d50af"],
Cell[368190, 8512, 1524, 28, 22, "Print",ExpressionUUID->"013dcdd8-8c38-4add-876e-47072544d129"],
Cell[369717, 8542, 1528, 28, 22, "Print",ExpressionUUID->"807e94d5-67de-43a9-8a51-5d3623d453d3"],
Cell[371248, 8572, 461, 8, 22, "Print",ExpressionUUID->"a031ade6-22ac-4017-8156-5e39842a1bd3"],
Cell[371712, 8582, 1522, 28, 22, "Print",ExpressionUUID->"1c928423-1ff7-46f3-9b79-1593c1f4f515"],
Cell[373237, 8612, 1524, 28, 22, "Print",ExpressionUUID->"dcae4056-c043-49d4-bec5-327e97d7df47"],
Cell[374764, 8642, 461, 8, 22, "Print",ExpressionUUID->"23a13ac3-1861-4f4f-947e-d98854a2c8ef"],
Cell[375228, 8652, 1524, 28, 22, "Print",ExpressionUUID->"f6a2ebb7-8a59-4d71-9ab7-038327fe4957"],
Cell[376755, 8682, 1521, 28, 22, "Print",ExpressionUUID->"bed1605c-4138-4301-a873-f7e56e219132"],
Cell[378279, 8712, 461, 8, 22, "Print",ExpressionUUID->"ad463de2-bd29-40de-8bfc-1c7b665a618b"],
Cell[378743, 8722, 1524, 28, 22, "Print",ExpressionUUID->"bbcf6e1b-f4a2-4a69-8e4e-25b409a11569"],
Cell[380270, 8752, 1528, 28, 22, "Print",ExpressionUUID->"2a181da7-127e-427c-a205-7ca2371b99db"],
Cell[381801, 8782, 461, 8, 22, "Print",ExpressionUUID->"126001f6-6140-4293-8b23-66178df089ed"],
Cell[382265, 8792, 1526, 28, 22, "Print",ExpressionUUID->"8591da30-df5e-4643-af43-00d2d71f8d57"],
Cell[383794, 8822, 454, 8, 22, "Print",ExpressionUUID->"bffcb953-75a3-4556-a64f-c2316f0f47c4"],
Cell[384251, 8832, 461, 8, 22, "Print",ExpressionUUID->"2d566479-6a9c-4a75-b5b1-d7dceeae1dc9"],
Cell[384715, 8842, 436, 8, 22, "Print",ExpressionUUID->"a023e7bb-479a-4133-af57-45aca76a59da"]
}, Open  ]]
}, Open  ]]
}
]
*)


